Design under Throughput Scale-Up: Equations that Transfer the Pressure-Conversion Front to Untested Flow Rates in a Reactive Tesla-Valve Micromixer

Raising the flow rate through a reactive micromixer shortens residence time and raises pressure drop, so a geometry chosen at one flow rate may not suit another, and repeating a CFD optimisation at every flow rate is costly. We test whether short equations fitted across optimisation campaigns recover the pressure-conversion front at a flow rate that was not optimised. A Tesla-valve micromixer running the Bourne neutralisation-hydrolysis reactions was optimised by multi-fidelity Bayesian optimisation at seven velocities over an eightfold range. Symbolic regression of the seven surrogates, with no functional form imposed, returned the same equations in three independent searches: pressure drop is a hydraulic resistance proportional to flow rate, and the effective Damk\"ohler number is set by a channel length divided by flow rate, a contact time. A diffusion-only estimate reproduces the fine-mesh conversion, so in this two-dimensional laminar model the stages act through contact time rather than added mixing, and the efficient geometries change little with flow rate. Equations of 12 nodes found without one flow rate placed the front there within 0.5 percentage points of conversion and kept 95% of its hypervolume; longer equations fitted better without predicting better fronts. Twenty new fine-mesh designs taken from predicted fronts confirmed the accuracy of the equations and the size of that shortfall. Inside the range already sampled, a fine-mesh check of a few designs read from the equations, about two hours of CFD, replaces a new optimisation of about 40 hours. For the Tesla valve, the highest conversion fell by half across the flow range, and keeping conversion while doubling the flow rate per channel requires twice the device length and about four times the pressure drop.

==> anc/data/README.md <==
# Data accompanying the article

*Design under Throughput Scale-Up: Equations that Transfer the Pressure–Conversion Front to
Untested Flow Rates in a Reactive Tesla-Valve Micromixer*

Seven CSV files (comma separated, UTF-8, one header row). All results are from two-dimensional,
steady, laminar CFD of the Tesla-valve micromixer with the Bourne neutralisation–hydrolysis
reactions, as described in the article and its Supplementary Material.

## Common columns

| Column | Meaning | Unit |
|---|---|---|
| `lambda` | flow-rate factor λ (inlet velocity / 0.020 m s⁻¹) | – |
| `inlet_velocity_m_s` | inlet velocity | m s⁻¹ |
| `design_id` | neutral design label; the same geometry carries the same label in every file and at every λ | – |
| `N` | number of Tesla stages | – |
| `p_mm` | stage pitch p | mm |
| `p_over_w` | p/w, with channel width w = 0.2 mm | – |
| `beta_deg` | stage skew angle β | degree |
| `eta_h` | loop-height factor η_h | – |
| `eta_o` | return-overhang factor η_o | – |
| `delta_p_Pa` | pressure drop ΔP between inlets and outlet | Pa |
| `X_HCl` | HCl conversion, 1 − (HCl molar flow out / in) | – |
| `Da_eff` | effective Damköhler number, −ln(1 − X_HCl) | – |
| `cfd_wall_time_s` | wall time of the CFD run (meshing and solution) | s |

## Files

**`campaign_evaluations.csv`** (1071 rows): every evaluation of the seven multi-fidelity Bayesian
optimisation campaigns, 153 per flow rate.
`evaluation` is the order within the campaign; `phase` is `initial design` or `adaptive`;
`mesh_fidelity_z` is the mesh fidelity (0 coarsest, 1 the common fine mesh); `cell_count` is the
number of mesh cells.

**`fine_mesh_cases.csv`** (130 rows): all cases on the common fine mesh (z = 1) used to build the
observed fronts. `origin` is `optimisation campaign` (z = 1 evaluations of the campaigns),
`front refinement, stage 1`, or `front refinement, stage 2`; `nondominated` marks the 83
designs on the observed front of their flow rate; `main_centreline_length_mm` is the length of
the main centreline; `reynolds_inlet` is the inlet Reynolds number;
`X_HCl_diffusion_estimate` is the diffusion-only estimate of conversion.

**`mesh_independence.csv`** (22 rows): three designs (A, B, C) at λ = 0.25 and 2 on successively
refined meshes. `cell_size_mm` is the target cell size.

**`new_designs.csv`** (20 rows): designs taken from predicted fronts and then simulated on the fine
mesh. `set` is `first` (fronts of a preliminary fit of fixed power-law form) or `second` (fronts of
the working equations). `*_predicted` are the predictions of the equations found without that flow
rate; `*_cfd` the fine-mesh results; `distance_to_earlier_front_pp` is the conversion of the design
minus that of the earlier fine-mesh front at equal or lower pressure drop, in percentage points
(negative: below that front).

**`withheld_flow_rate_test.csv`** (7 rows): test of the working equations found with one flow rate
withheld. `fine_mesh_cases` is the number of fine-mesh cases at that flow rate; errors are against
those cases (`delta_p_error_pct`: mean absolute percentage error; `X_HCl_error_pp`: mean absolute
error in percentage points); `front_loss_mean_pp` / `front_loss_max_pp` are the mean and largest
conversion lost at equal pressure drop by the predicted front; `hypervolume_retained` is the fraction
of hypervolume retained. Front scores are judged by the surrogate optimised at the withheld flow rate.

**`length_limit_test.csv`** (91 rows): the same test for every length limit of the equations.
`length_limit_nodes` is the limit; `delta_p_nodes` and `Da_eff_nodes` are the lengths of the
equations selected under it; other columns as above.

**`symbolic_regression_equations.csv`** (408 rows): equations returned by the symbolic search.
`data` is `all seven flow rates` or `lambda = … withheld`; `seed` is the random seed; `response` is
the predicted quantity (`delta_p_Pa` or `Da_eff`); `nodes` is the length of the expression tree;
`training_loss` is the loss on the training data; `equation` is written with the variable names of
this README (`lambda`, `N`, `p_over_w`, `beta`, `eta_h`, `eta_o`), `^` for powers.


==> anc/data/campaign_evaluations.csv <==
lambda,evaluation,phase,design_id,inlet_velocity_m_s,N,p_mm,p_over_w,beta_deg,eta_h,eta_o,mesh_fidelity_z,cell_count,delta_p_Pa,X_HCl,Da_eff,cfd_wall_time_s
0.25,1,initial design,D001,0.005,2,0.290769,1.45385,34.0756,3.59647,0.649315,0,76086,6.31548,0.492588,0.678433,207.637
0.25,2,initial design,D002,0.005,3,0.570573,2.85287,12.9182,3.1193,0.460306,0,102481,8.92582,0.562596,0.826897,244.302
0.25,3,initial design,D003,0.005,4,0.502148,2.51074,21.7335,2.74138,0.635346,0,132098,9.84775,0.5761,0.858258,272.851
0.25,4,initial design,D004,0.005,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,0,146068,8.96805,0.499488,0.692124,294.483
0.25,5,initial design,D005,0.005,6,0.0402689,0.201345,6.28018,2.52204,0.69822,0,175007,9.89968,0.521322,0.736727,329.5
0.25,6,initial design,D006,0.005,2,0.0899504,0.449752,19.2936,2.87124,0.716168,0,74118,5.86826,0.429191,0.5607,215.773
0.25,7,initial design,D007,0.005,3,0.454335,2.27168,18.7937,3.36181,0.818539,0,103801,7.89593,0.485153,0.663885,254.308
0.25,8,initial design,D008,0.005,4,0.115919,0.579597,15.419,2.40854,0.331029,0,117928,8.3697,0.489654,0.672666,258.54
0.25,9,initial design,D009,0.005,5,0.066195,0.330975,0.689126,3.41476,0.382275,0,150391,9.67789,0.562204,0.826002,296.733
0.25,10,initial design,D010,0.005,6,0.196856,0.984282,4.78015,2.9525,0.678592,0,182039,10.8352,0.55602,0.811977,338.645
0.25,11,initial design,D011,0.005,2,0.543337,2.71668,16.3696,2.78178,0.30774,0,74900,6.9164,0.515488,0.724612,211.013
0.25,12,initial design,D012,0.005,3,0.0206392,0.103196,5.25213,3.30821,0.569906,0,99337,7.12499,0.477878,0.649854,239.134
0.25,13,initial design,D013,0.005,4,0.178491,0.892453,7.5153,3.19921,0.450596,0,126862,8.75324,0.526655,0.74793,268.532
0.25,14,initial design,D014,0.005,5,0.41079,2.05395,25.8792,2.63328,0.533685,0,156303,11.1324,0.593685,0.900628,302.905
0.25,15,initial design,D015,0.005,6,0.481402,2.40701,30.7544,3.00444,0.342453,0,186329,14.3825,0.663839,1.09016,339.989
0.25,16,initial design,D016,0.005,2,0.212578,1.06289,31.4238,2.36352,0.356418,0,69851,6.10987,0.463765,0.623182,201.3
0.25,17,initial design,D017,0.005,3,0.590406,2.95203,32.458,2.66228,0.748151,0,104919,8.17802,0.523988,0.742311,246.365
0.25,18,initial design,D018,0.005,4,0.469984,2.34992,22.8921,3.25118,0.620563,0,131207,10.1068,0.551109,0.800974,273.661
0.25,19,initial design,D019,0.005,5,0.527182,2.63591,21.0266,3.22825,0.755507,0,160210,11.8492,0.606252,0.932043,312.163
0.25,20,initial design,D020,0.005,6,0.430457,2.15228,10.1739,3.10993,0.52474,0,182188,13.3934,0.603759,0.925731,334.149
0.25,21,initial design,D021,0.005,2,0.384658,1.92329,24.2273,2.53946,0.420002,0,71705,6.45808,0.506337,0.705902,207.538
0.25,22,initial design,D022,0.005,3,0.316463,1.58231,8.81833,3.04451,0.492097,0,101486,7.7922,0.497164,0.687492,240.831
0.25,23,initial design,D023,0.005,4,0.221947,1.10974,3.44491,3.43693,0.604316,0,128213,8.80226,0.523161,0.740576,269.392
0.25,24,initial design,D024,0.005,5,0.146325,0.731627,29.048,3.52906,0.70128,0,156256,9.98863,0.509565,0.712463,304.085
0.25,25,initial design,D025,0.005,6,0.247122,1.23561,17.8629,3.62782,0.787632,0,186689,11.6042,0.551896,0.80273,338.288
0.25,26,initial design,D026,0.005,2,0.139703,0.698513,1.35647,2.83542,0.438617,0,70490,6.01314,0.445742,0.590126,205.969
0.25,27,initial design,D027,0.005,3,0.363809,1.81904,34.923,2.31808,0.387235,0,95080,7.93622,0.514067,0.721685,234.799
0.25,28,initial design,D028,0.005,4,0.324487,1.62244,11.421,3.49156,0.488611,0,129045,9.58511,0.541827,0.780509,269.128
0.25,29,initial design,D029,0.005,5,0.269197,1.34599,27.3394,2.92864,0.584553,0,155857,10.0766,0.533185,0.761822,309.95
0.25,30,initial design,D030,0.005,6,0.346547,1.73274,28.0917,2.57393,0.778747,0,185138,10.904,0.571539,0.847555,338.89
0.25,31,initial design,D001,0.005,2,0.290769,1.45385,34.0756,3.59647,0.649315,0.333333,250098,6.33749,0.415895,0.537675,431.605
0.25,32,initial design,D002,0.005,3,0.570573,2.85287,12.9182,3.1193,0.460306,0.333333,330393,8.97016,0.478563,0.651167,531.382
0.25,33,initial design,D003,0.005,4,0.502148,2.51074,21.7335,2.74138,0.635346,0.333333,424293,9.89146,0.498453,0.690058,646.522
0.25,34,initial design,D004,0.005,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,0.333333,448210,9.02003,0.447343,0.593018,672.383
0.25,35,initial design,D005,0.005,6,0.0402689,0.201345,6.28018,2.52204,0.69822,0.333333,544035,9.92418,0.472239,0.639113,822.938
0.25,36,initial design,D006,0.005,2,0.0899504,0.449752,19.2936,2.87124,0.716168,0.333333,238422,5.89134,0.374541,0.46927,413.816
0.25,37,initial design,D007,0.005,3,0.454335,2.27168,18.7937,3.36181,0.818539,0.333333,346990,7.92587,0.460081,0.616337,561.989
0.25,38,initial design,D008,0.005,4,0.115919,0.579597,15.419,2.40854,0.331029,0.333333,375234,8.39724,0.458853,0.614064,584.908
0.25,39,initial design,D009,0.005,5,0.066195,0.330975,0.689126,3.41476,0.382275,0.333333,472466,9.72475,0.502914,0.698992,717.507
0.25,40,initial design,D010,0.005,6,0.196856,0.984282,4.78015,2.9525,0.678592,0.333333,577784,10.8743,0.501402,0.695955,861.053
0.25,41,initial design,D011,0.005,2,0.543337,2.71668,16.3696,2.78178,0.30774,0.333333,239644,6.96737,0.438481,0.577109,411.237
0.25,42,initial design,D012,0.005,3,0.0206392,0.103196,5.25213,3.30821,0.569906,0.333333,316524,7.1834,0.413601,0.533755,509.975
0.25,43,initial design,D013,0.005,4,0.178491,0.892453,7.5153,3.19921,0.450596,0.333333,399686,8.79073,0.475106,0.644559,619.37
0.25,44,initial design,D014,0.005,5,0.41079,2.05395,25.8792,2.63328,0.533685,0.333333,492926,11.1753,0.519108,0.732112,743.112
0.25,45,initial design,D015,0.005,6,0.481402,2.40701,30.7544,3.00444,0.342453,0.333333,590518,14.4342,0.587687,0.885972,887.488
0.25,46,initial design,D001,0.005,2,0.290769,1.45385,34.0756,3.59647,0.649315,1,860042,6.38649,0.385348,0.486699,1377.67
0.25,47,initial design,D002,0.005,3,0.570573,2.85287,12.9182,3.1193,0.460306,1,1153422,9.00952,0.455665,0.608191,1962.09
0.25,48,initial design,D003,0.005,4,0.502148,2.51074,21.7335,2.74138,0.635346,1,1460920,9.94024,0.47437,0.643158,2673.42
0.25,49,initial design,D004,0.005,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,1,1525358,9.06521,0.43516,0.571213,3173.57
0.25,50,initial design,D005,0.005,6,0.0402689,0.201345,6.28018,2.52204,0.69822,1,1836353,9.98223,0.453549,0.60431,3099.11
0.25,51,initial design,D006,0.005,2,0.0899504,0.449752,19.2936,2.87124,0.716168,1,820723,5.92812,0.358136,0.443379,1315.21
0.25,52,initial design,D007,0.005,3,0.454335,2.27168,18.7937,3.36181,0.818539,1,1205997,7.96076,0.432531,0.566569,2015.57
0.25,53,initial design,D008,0.005,4,0.115919,0.579597,15.419,2.40854,0.331029,1,1270551,8.4554,0.435465,0.571753,2195.79
0.25,54,adaptive,D031,0.005,2,0.591274,2.95637,8.29198,2.452,0.721915,0.162321,133514,6.34488,0.449768,0.597414,309.591
0.25,55,adaptive,D032,0.005,2,0.587775,2.93888,34.4706,3.53456,0.638041,0.162438,138683,6.8887,0.468506,0.632064,287.507
0.25,56,adaptive,D033,0.005,2,0.596549,2.98275,35.4586,3.525,0.305405,0.202683,146710,7.2136,0.472515,0.639634,329.112
0.25,57,adaptive,D034,0.005,2,0.560917,2.80459,2.33809,2.33774,0.732386,0.528737,384200,6.08067,0.392057,0.497674,645.462
0.25,58,adaptive,D035,0.005,2,0.437087,2.18544,0.370404,3.5407,0.33219,0.0867394,111889,6.75532,0.462976,0.621713,252.625
0.25,59,adaptive,D036,0.005,4,0.578933,2.89466,5.08706,2.31161,0.774933,0.223971,265298,9.18415,0.492732,0.678716,448.531
0.25,60,adaptive,D037,0.005,2,0.587798,2.93899,34.7775,2.35898,0.654577,0.370014,253934,6.44638,0.414979,0.536107,439.492
0.25,61,adaptive,D038,0.005,2,0.596206,2.98103,0.450949,3.62703,0.61309,0.505669,368777,6.88141,0.431202,0.56423,608.134
0.25,62,adaptive,D039,0.005,2,0.5821,2.9105,0.19026,3.48449,0.333329,0.593385,426753,7.06404,0.431078,0.564011,673.864
0.25,63,adaptive,D040,0.005,2,0.229311,1.14656,7.06861,2.34725,0.764729,0.0175825,75600,5.66195,0.449891,0.597638,208.727
0.25,64,adaptive,D041,0.005,2,0.582416,2.91208,0.522975,3.58295,0.336188,0.228015,155861,7.04834,0.457676,0.611892,309.723
0.25,65,adaptive,D042,0.005,2,0.551855,2.75928,1.25657,3.63592,0.498291,0.900645,759078,6.93133,0.415851,0.537599,1299.15
0.25,66,adaptive,D043,0.005,2,0.597668,2.98834,35.6988,3.45833,0.305754,0.952747,807974,7.26631,0.416815,0.539251,1287.23
0.25,67,adaptive,D044,0.005,4,0.379014,1.89507,3.66945,2.37581,0.818493,0.0385228,143968,7.98038,0.47521,0.644757,282.333
0.25,68,adaptive,D045,0.005,2,0.574159,2.8708,5.89443,2.45189,0.811758,0.95333,787986,6.20601,0.383227,0.483254,1342.79
0.25,69,adaptive,D046,0.005,4,0.216446,1.08223,1.15549,3.50713,0.303713,0.157036,227800,9.16843,0.521402,0.736894,398.478
0.25,70,adaptive,D047,0.005,2,0.0891311,0.445655,0.378351,3.44014,0.32533,0.350932,240720,6.19873,0.40037,0.511442,396.84
0.25,71,adaptive,D048,0.005,2,0.318244,1.59122,1.62901,2.30955,0.301431,0.247864,166582,6.35108,0.424412,0.552363,308.9
0.25,72,adaptive,D049,0.005,2,0.290401,1.452,1.94344,2.48685,0.766216,0.3594,240647,5.80939,0.395421,0.503223,399.047
0.25,73,adaptive,D050,0.005,4,0.391579,1.9579,3.99775,2.36746,0.770159,0.398049,455054,8.19445,0.466335,0.627986,679.186
0.25,74,adaptive,D051,0.005,2,0.407653,2.03827,0.209747,2.35245,0.425997,0.813449,593390,6.27768,0.402777,0.515465,936.068
0.25,75,adaptive,D052,0.005,4,0.31495,1.57475,0.10466,2.70043,0.350526,0.102308,188369,9.15633,0.519756,0.73346,339.249
0.25,76,adaptive,D053,0.005,5,0.422339,2.11169,1.54287,2.36478,0.810903,0.00577385,150634,9.65957,0.53717,0.770395,288.847
0.25,77,adaptive,D054,0.005,2,0.419953,2.09977,1.53751,3.61357,0.315058,0.289809,210779,6.98249,0.421142,0.546699,361.942
0.25,78,adaptive,D055,0.005,5,0.324523,1.62261,1.49733,2.32804,0.748188,0.636171,908433,9.24799,0.472748,0.640077,1362.65
0.25,79,adaptive,D056,0.005,2,0.159523,0.797617,1.09178,2.32322,0.791106,0.516017,356097,5.40523,0.382751,0.482483,563.492
0.25,80,adaptive,D057,0.005,3,0.225647,1.12824,2.02755,2.38086,0.643914,0.94699,968147,7.00827,0.403561,0.516779,1575.12
0.25,81,adaptive,D058,0.005,2,0.0212672,0.106336,0.115764,2.72331,0.434415,0.537407,364830,5.87202,0.396373,0.504798,570.13
0.25,82,adaptive,D059,0.005,2,0.127631,0.638154,2.91753,3.3152,0.308667,0.789237,558710,6.26443,0.398941,0.509063,876.889
0.25,83,adaptive,D060,0.005,4,0.490759,2.45379,0.731455,2.3285,0.765344,0.824339,1145355,8.62313,0.467491,0.630156,1888.02
0.25,84,adaptive,D061,0.005,2,0.588688,2.94344,2.5561,2.34396,0.302292,0.78465,541808,6.78748,0.412959,0.532661,815.609
0.25,85,adaptive,D062,0.005,2,0.0536073,0.268036,1.22028,2.61316,0.301698,0.878629,658361,5.96086,0.385165,0.486402,1008.96
0.25,86,adaptive,D063,0.005,4,0.564546,2.82273,2.99557,3.60194,0.815434,0.034009,150817,10.243,0.575971,0.857954,282.847
0.25,87,adaptive,D064,0.005,2,0.334762,1.67381,0.40488,3.47884,0.771561,0.419079,288724,6.18604,0.413355,0.533335,458.586
0.25,88,adaptive,D065,0.005,3,0.0490957,0.245479,3.99432,3.49268,0.301652,0.846126,877393,7.43495,0.424517,0.552546,1464.45
0.25,89,adaptive,D066,0.005,3,0.279046,1.39523,2.55014,3.64533,0.758514,0.691204,728557,7.60647,0.436332,0.573291,1096.29
0.25,90,adaptive,D067,0.005,2,0.029861,0.149305,0.45838,3.59417,0.376115,0.694612,505108,6.17012,0.39902,0.509194,763.417
0.25,91,adaptive,D068,0.005,2,0.463873,2.31937,2.74479,3.54328,0.807883,0.942654,812809,6.43354,0.399344,0.509732,1376.11
0.25,92,adaptive,D069,0.005,2,0.477926,2.38963,2.30779,3.64178,0.322486,0.990333,802917,7.0415,0.404714,0.518713,1404.08
0.25,93,adaptive,D070,0.005,3,0.535566,2.67783,5.54499,2.31565,0.746164,0.864527,979619,7.63182,0.430791,0.563507,1532.63
0.25,94,adaptive,D071,0.005,2,0.0094369,0.0471845,1.48982,3.50115,0.796461,0.37119,253233,6.01786,0.394415,0.50156,415.648
0.25,95,adaptive,D072,0.005,2,0.0870266,0.435133,0.434241,2.36256,0.785726,0.788387,560193,5.41861,0.358455,0.443876,863.205
0.25,96,adaptive,D073,0.005,5,0.182686,0.913428,0.224626,2.49677,0.300232,0.562476,753916,9.68679,0.494343,0.681897,1115.71
0.25,97,adaptive,D074,0.005,4,0.574097,2.87048,1.95629,3.477,0.810431,0.607526,797346,10.7494,0.489971,0.673287,1202.56
0.25,98,adaptive,D075,0.005,4,0.484269,2.42134,1.90073,2.31316,0.369236,0.527444,577382,10.1765,0.496185,0.685547,857.4
0.25,99,adaptive,D076,0.005,6,0.043758,0.21879,2.42278,2.42394,0.320794,0.00857774,166020,9.87487,0.577812,0.862304,305.812
0.25,100,adaptive,D077,0.005,6,0.0533221,0.26661,34.7841,2.49426,0.311209,0.0931508,247315,10.5109,0.516707,0.727132,401.682
0.25,101,adaptive,D078,0.005,2,0.40906,2.0453,33.9969,2.48119,0.300585,0.674838,472688,6.6745,0.399083,0.509298,705.957
0.25,102,adaptive,D079,0.005,5,0.446466,2.23233,33.0558,2.32075,0.803997,0.526559,796731,9.91294,0.483698,0.661062,1182.72
0.25,103,adaptive,D080,0.005,2,0.574844,2.87422,35.7139,2.46694,0.790508,0.886384,744808,6.28954,0.382221,0.481625,1145.29
0.25,104,adaptive,D081,0.005,6,0.0577884,0.288942,1.54464,2.46469,0.339651,0.602987,885399,10.3043,0.489859,0.673068,1338.85
0.25,105,adaptive,D082,0.005,2,0.00239198,0.0119599,2.48677,2.31832,0.4267,0.984581,722629,5.71322,0.374998,0.470001,1590.42
0.25,106,adaptive,D083,0.005,4,0.323815,1.61908,1.77078,2.3805,0.314952,0.707737,784637,9.49242,0.479401,0.652775,1171.14
0.25,107,adaptive,D084,0.005,5,0.386419,1.93209,2.20201,2.38971,0.803105,0.842224,1368340,9.73127,0.474646,0.643683,2145.17
0.25,108,adaptive,D085,0.005,2,0.293974,1.46987,0.0265319,2.33889,0.331728,0.957735,715604,6.20301,0.397755,0.507091,1124.8
0.25,109,adaptive,D086,0.005,3,0.419262,2.09631,1.29534,2.31195,0.671091,0.924889,1004296,7.21254,0.426035,0.555186,1624.87
0.25,110,adaptive,D087,0.005,2,0.192185,0.960923,1.2163,3.57517,0.327876,0.994382,788047,6.39446,0.394617,0.501894,1276.01
0.25,111,adaptive,D088,0.005,2,0.38495,1.92475,32.517,2.39738,0.313061,0.966774,760344,6.62324,0.390147,0.494537,1176.03
0.25,112,adaptive,D089,0.005,5,0.136245,0.681227,1.75772,2.41949,0.313557,0.887834,1265403,9.67217,0.474402,0.643219,2227.74
0.25,113,adaptive,D090,0.005,4,0.273294,1.36647,1.53296,2.45219,0.803938,0.847359,1139867,8.00629,0.430462,0.562929,1851.05
0.25,114,adaptive,D091,0.005,4,0.591856,2.95928,0.0775747,2.39859,0.812708,0.703551,928710,9.1479,0.481886,0.65756,1444.99
0.25,115,adaptive,D092,0.005,3,0.599337,2.99669,32.9361,2.32767,0.762099,0.975073,1140026,8.03391,0.431448,0.564663,1926.87
0.25,116,adaptive,D093,0.005,2,0.335695,1.67847,1.2875,2.4714,0.816676,0.885985,727454,5.67601,0.373102,0.466972,1163.65
0.25,117,adaptive,D094,0.005,2,0.592335,2.96168,3.5052,2.31308,0.368014,0.897872,701518,6.72034,0.414148,0.534689,1158.04
0.25,118,adaptive,D095,0.005,3,0.250173,1.25086,0.173051,2.72639,0.305963,0.393035,331965,7.58182,0.463297,0.622311,517.323
0.25,119,adaptive,D096,0.005,3,0.310435,1.55218,0.406549,2.84677,0.32782,0.857895,903946,7.89791,0.445845,0.590312,1375.78
0.25,120,adaptive,D097,0.005,2,0.43742,2.1871,35.9558,3.58257,0.779066,0.877259,751450,6.4913,0.390951,0.495857,1155.32
0.25,121,adaptive,D098,0.005,4,0.592148,2.96074,1.06277,2.49905,0.754848,0.887402,1295056,9.52156,0.480338,0.654576,2002.24
0.25,122,adaptive,D099,0.005,3,0.503202,2.51601,0.829242,2.47394,0.324514,0.928706,966603,8.42916,0.464392,0.624354,1567.72
0.25,123,adaptive,D100,0.005,2,0.596833,2.98416,2.66233,2.58866,0.367802,0.988508,777018,6.85725,0.410266,0.528084,1218.75
0.25,124,adaptive,D101,0.005,4,0.557468,2.78734,0.148486,2.66228,0.641678,0.954948,1342927,9.81789,0.489672,0.672701,2186.37
0.25,125,adaptive,D102,0.005,2,0.599011,2.99505,0.356131,2.46366,0.707799,0.86972,721348,6.27656,0.395447,0.503266,1114.04
0.25,126,adaptive,D103,0.005,2,0.0741949,0.370975,0.159288,3.55379,0.333578,0.924672,728022,6.23581,0.389053,0.492746,1144.41
0.25,127,adaptive,D104,0.005,2,0.432163,2.16082,0.0395819,2.69901,0.354752,0.955282,740119,6.5528,0.407439,0.523301,1182.48
0.25,128,adaptive,D105,0.005,3,0.467048,2.33524,0.186995,2.4431,0.58894,0.985223,1060069,7.72788,0.44097,0.581552,1734.13
0.25,129,adaptive,D106,0.005,3,0.595631,2.97816,0.993994,2.32802,0.701739,0.973293,1085440,7.80849,0.439374,0.578702,1776.05
0.25,130,adaptive,D107,0.005,2,0.0998716,0.499358,3.30187,2.34182,0.309683,0.855684,641261,5.9293,0.385703,0.487276,995.815
0.25,131,adaptive,D108,0.005,3,0.0636392,0.318196,2.21597,2.32413,0.315873,0.950343,894771,7.10749,0.407887,0.524058,1465.67
0.25,132,adaptive,D109,0.005,4,0.418047,2.09024,0.0211894,2.4882,0.335288,0.870097,1148103,9.70562,0.492967,0.67918,1950.34
0.25,133,adaptive,D110,0.005,4,0.580956,2.90478,4.35456,2.35103,0.52418,0.950458,1300678,10.0623,0.492839,0.678927,2196.11
0.25,134,adaptive,D111,0.005,3,0.593999,2.96999,3.57702,2.51884,0.304065,0.650676,640499,8.88572,0.480737,0.655345,1011
0.25,135,adaptive,D112,0.005,2,0.265341,1.3267,2.31814,2.40043,0.796417,0.878759,706451,5.63573,0.368176,0.459145,1150.63
0.25,136,adaptive,D113,0.005,2,0.595018,2.97509,1.87824,2.45082,0.306323,0.989412,752603,7.01902,0.407759,0.523841,1305.26
0.25,137,adaptive,D114,0.005,2,0.355354,1.77677,0.425159,2.43687,0.701662,0.997612,794672,5.82506,0.377703,0.474337,1356.74
0.25,138,adaptive,D115,0.005,2,0.0138572,0.0692858,2.50309,2.54717,0.784812,0.959102,752444,5.54205,0.362237,0.449789,1257.99
0.25,139,adaptive,D116,0.005,3,0.304133,1.52066,1.60903,3.41327,0.352764,0.707161,668954,8.36099,0.44232,0.58397,1014.65
0.25,140,adaptive,D117,0.005,2,0.000238233,0.00119117,4.47208,3.64111,0.757351,0.942009,775545,6.01485,0.379917,0.477901,1243.27
0.25,141,adaptive,D118,0.005,2,0.00128897,0.00644483,0.879769,3.51355,0.303787,0.815651,598980,6.16625,0.394255,0.501296,959.899
0.25,142,adaptive,D119,0.005,3,0.596025,2.98013,2.75592,2.98038,0.813273,0.964756,1123708,8.24405,0.447638,0.593551,1941.05
0.25,143,adaptive,D120,0.005,2,0.0379935,0.189968,0.731664,2.33291,0.331363,0.98075,714736,5.80736,0.383343,0.483443,1191.87
0.25,144,adaptive,D121,0.005,2,0.0570325,0.285162,0.131656,3.6083,0.77648,0.889424,742921,6.01888,0.381129,0.479858,1206.42
0.25,145,adaptive,D122,0.005,2,0.590599,2.953,0.280332,2.96083,0.327539,0.894628,714849,6.98794,0.419742,0.544283,1155.91
0.25,146,adaptive,D123,0.005,2,0.579319,2.8966,6.02297,3.60111,0.772013,0.913069,793248,6.75504,0.405989,0.520858,1275.96
0.25,147,adaptive,D124,0.005,3,0.417284,2.08642,0.654865,2.34498,0.330129,0.706841,661031,7.99081,0.454412,0.60589,1008.6
0.25,148,adaptive,D125,0.005,3,0.497918,2.48959,0.0975674,2.47605,0.301092,0.948544,984769,8.43638,0.465029,0.625543,1597.7
0.25,149,adaptive,D126,0.005,2,0.0707536,0.353768,0.0299287,2.70094,0.328499,0.971179,726704,5.98236,0.387472,0.49016,1198.97
0.25,150,adaptive,D127,0.005,2,0.00462155,0.0231077,1.22956,2.98804,0.336082,0.972056,734559,6.06805,0.381556,0.480549,1178.66
0.25,151,adaptive,D128,0.005,2,0.358384,1.79192,0.478998,3.16641,0.769473,0.943432,787123,6.16274,0.386575,0.488697,1265.48
0.25,152,adaptive,D129,0.005,2,0.406439,2.03219,0.154558,2.3472,0.300207,0.95736,724161,6.4396,0.406766,0.522166,1183.12
0.25,153,adaptive,D130,0.005,4,0.522731,2.61366,0.629687,2.30787,0.322362,0.815986,1019419,10.1241,0.509729,0.712797,1692.19
0.35,1,initial design,D001,0.007,2,0.290769,1.45385,34.0756,3.59647,0.649315,0,76086,8.87001,0.461797,0.619519,203.149
0.35,2,initial design,D002,0.007,3,0.570573,2.85287,12.9182,3.1193,0.460306,0,102481,12.525,0.525389,0.74526,233.186
0.35,3,initial design,D003,0.007,4,0.502148,2.51074,21.7335,2.74138,0.635346,0,132098,13.8155,0.535093,0.765918,271.32
0.35,4,initial design,D004,0.007,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,0,146068,12.5828,0.457967,0.612428,284.515
0.35,5,initial design,D005,0.007,6,0.0402689,0.201345,6.28018,2.52204,0.69822,0,175007,13.8883,0.477006,0.648185,326.208
0.35,6,initial design,D006,0.007,2,0.0899504,0.449752,19.2936,2.87124,0.716168,0,74118,8.24273,0.395104,0.502699,202.712
0.35,7,initial design,D007,0.007,3,0.454335,2.27168,18.7937,3.36181,0.818539,0,103801,11.0821,0.444538,0.587955,230.49
0.35,8,initial design,D008,0.007,4,0.115919,0.579597,15.419,2.40854,0.331029,0,117928,11.7455,0.444864,0.588542,245.539
0.35,9,initial design,D009,0.007,5,0.066195,0.330975,0.689126,3.41476,0.382275,0,150391,13.5773,0.520845,0.735731,292.383
0.35,10,initial design,D010,0.007,6,0.196856,0.984282,4.78015,2.9525,0.678592,0,182039,15.1985,0.508041,0.70936,340.584
0.35,11,initial design,D011,0.007,2,0.543337,2.71668,16.3696,2.78178,0.30774,0,74900,9.71022,0.482578,0.658897,198.06
0.35,12,initial design,D012,0.007,3,0.0206392,0.103196,5.25213,3.30821,0.569906,0,99337,10.002,0.441596,0.582672,227.902
0.35,13,initial design,D013,0.007,4,0.178491,0.892453,7.5153,3.19921,0.450596,0,126862,12.2826,0.4858,0.665144,259.753
0.35,14,initial design,D014,0.007,5,0.41079,2.05395,25.8792,2.63328,0.533685,0,156303,15.6144,0.54861,0.795423,301.317
0.35,15,initial design,D015,0.007,6,0.481402,2.40701,30.7544,3.00444,0.342453,0,186329,20.1663,0.613973,0.951848,340.137
0.35,16,initial design,D016,0.007,2,0.212578,1.06289,31.4238,2.36352,0.356418,0,69851,8.58094,0.430847,0.563606,193.522
0.35,17,initial design,D017,0.007,3,0.590406,2.95203,32.458,2.66228,0.748151,0,104919,11.4777,0.485745,0.665037,232.169
0.35,18,initial design,D018,0.007,4,0.469984,2.34992,22.8921,3.25118,0.620563,0,131207,14.1785,0.505694,0.7046,267.347
0.35,19,initial design,D019,0.007,5,0.527182,2.63591,21.0266,3.22825,0.755507,0,160210,16.618,0.560216,0.821472,303.876
0.35,20,initial design,D020,0.007,6,0.430457,2.15228,10.1739,3.10993,0.52474,0,182188,18.7808,0.548115,0.794328,331.237
0.35,21,initial design,D021,0.007,2,0.384658,1.92329,24.2273,2.53946,0.420002,0,71705,9.06899,0.476284,0.646807,194.514
0.35,22,initial design,D022,0.007,3,0.316463,1.58231,8.81833,3.04451,0.492097,0,101486,10.9373,0.457818,0.612154,240.026
0.35,23,initial design,D023,0.007,4,0.221947,1.10974,3.44491,3.43693,0.604316,0,128213,12.3513,0.480142,0.654199,287.072
0.35,24,initial design,D024,0.007,5,0.146325,0.731627,29.048,3.52906,0.70128,0,156256,14.0121,0.463384,0.622472,302.093
0.35,25,initial design,D025,0.007,6,0.247122,1.23561,17.8629,3.62782,0.787632,0,186689,16.2745,0.501998,0.697152,337.884
0.35,26,initial design,D026,0.007,2,0.139703,0.698513,1.35647,2.83542,0.438617,0,70490,8.44652,0.408164,0.524526,196.212
0.35,27,initial design,D027,0.007,3,0.363809,1.81904,34.923,2.31808,0.387235,0,95080,11.1393,0.476002,0.646268,225.223
0.35,28,initial design,D028,0.007,4,0.324487,1.62244,11.421,3.49156,0.488611,0,129045,13.4471,0.497602,0.688364,262.32
0.35,29,initial design,D029,0.007,5,0.269197,1.34599,27.3394,2.92864,0.584553,0,155857,14.1358,0.487507,0.668468,298.405
0.35,30,initial design,D030,0.007,6,0.346547,1.73274,28.0917,2.57393,0.778747,0,185138,15.294,0.525762,0.746045,334.467
0.35,31,initial design,D001,0.007,2,0.290769,1.45385,34.0756,3.59647,0.649315,0.333333,250098,8.90052,0.375512,0.470823,427.56
0.35,32,initial design,D002,0.007,3,0.570573,2.85287,12.9182,3.1193,0.460306,0.333333,330393,12.5872,0.426668,0.55629,525.775
0.35,33,initial design,D003,0.007,4,0.502148,2.51074,21.7335,2.74138,0.635346,0.333333,424293,13.8774,0.445459,0.589614,671.044
0.35,34,initial design,D004,0.007,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,0.333333,448210,12.6567,0.395493,0.503342,706.504
0.35,35,initial design,D005,0.007,6,0.0402689,0.201345,6.28018,2.52204,0.69822,0.333333,544035,13.9225,0.418793,0.542649,843.604
0.35,36,initial design,D006,0.007,2,0.0899504,0.449752,19.2936,2.87124,0.716168,0.333333,238422,8.2759,0.331847,0.403238,414.592
0.35,37,initial design,D007,0.007,3,0.454335,2.27168,18.7937,3.36181,0.818539,0.333333,346990,11.125,0.413931,0.534317,568.637
0.35,38,initial design,D008,0.007,4,0.115919,0.579597,15.419,2.40854,0.331029,0.333333,375234,11.785,0.409667,0.527069,612.634
0.35,39,initial design,D009,0.007,5,0.066195,0.330975,0.689126,3.41476,0.382275,0.333333,472466,13.6438,0.450447,0.598649,744.813
0.35,40,initial design,D010,0.007,6,0.196856,0.984282,4.78015,2.9525,0.678592,0.333333,577784,15.2533,0.442991,0.585175,882.782
0.35,41,initial design,D011,0.007,2,0.543337,2.71668,16.3696,2.78178,0.30774,0.333333,239644,9.78301,0.395029,0.502575,413.865
0.35,42,initial design,D012,0.007,3,0.0206392,0.103196,5.25213,3.30821,0.569906,0.333333,316524,10.085,0.365106,0.454297,515.303
0.35,43,initial design,D013,0.007,4,0.178491,0.892453,7.5153,3.19921,0.450596,0.333333,399686,12.3358,0.425509,0.554272,628.304
0.35,44,initial design,D014,0.007,5,0.41079,2.05395,25.8792,2.63328,0.533685,0.333333,492926,15.6752,0.461387,0.618758,763.29
0.35,45,initial design,D015,0.007,6,0.481402,2.40701,30.7544,3.00444,0.342453,0.333333,590518,20.2384,0.523981,0.742297,911.327
0.35,46,initial design,D001,0.007,2,0.290769,1.45385,34.0756,3.59647,0.649315,1,860042,8.97003,0.338033,0.41254,1444.34
0.35,47,initial design,D002,0.007,3,0.570573,2.85287,12.9182,3.1193,0.460306,1,1153422,12.6429,0.398035,0.507556,1999.78
0.35,48,initial design,D003,0.007,4,0.502148,2.51074,21.7335,2.74138,0.635346,1,1460920,13.9466,0.415607,0.537182,2670.82
0.35,49,initial design,D004,0.007,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,1,1525358,12.7206,0.38084,0.479392,3056.95
0.35,50,initial design,D005,0.007,6,0.0402689,0.201345,6.28018,2.52204,0.69822,1,1836353,14.0046,0.395323,0.503062,3143.71
0.35,51,initial design,D006,0.007,2,0.0899504,0.449752,19.2936,2.87124,0.716168,1,820723,8.3281,0.311261,0.372894,1359.98
0.35,52,initial design,D007,0.007,3,0.454335,2.27168,18.7937,3.36181,0.818539,1,1205997,11.1745,0.380465,0.478786,2132.66
0.35,53,initial design,D008,0.007,4,0.115919,0.579597,15.419,2.40854,0.331029,1,1270551,11.8674,0.380818,0.479356,2246.27
0.35,54,adaptive,D031,0.007,2,0.591274,2.95637,8.29198,2.452,0.721915,0.162321,133514,8.91099,0.412819,0.532422,290.196
0.35,55,adaptive,D032,0.007,2,0.587775,2.93888,34.4706,3.53456,0.638041,0.162438,138683,9.67196,0.429877,0.561902,287.236
0.35,56,adaptive,D033,0.007,2,0.596549,2.98275,35.4586,3.525,0.305405,0.202683,146710,10.1269,0.43382,0.568844,294.964
0.35,57,adaptive,D131,0.007,2,0.594812,2.97406,16.582,2.34211,0.748527,0.469527,324017,8.86824,0.361142,0.448073,543.485
0.35,58,adaptive,D132,0.007,2,0.568316,2.84158,3.26252,3.31529,0.311409,0.141649,131105,9.81559,0.430625,0.563217,273.252
0.35,59,adaptive,D133,0.007,3,0.59409,2.97045,32.8198,2.72813,0.741512,0.117488,171717,11.5973,0.445793,0.590217,334.506
0.35,60,adaptive,D134,0.007,2,0.593774,2.96887,2.77037,2.59189,0.814,0.835979,698060,8.72978,0.345264,0.423523,1197.96
0.35,61,adaptive,D135,0.007,4,0.586207,2.93104,8.28196,2.39397,0.814456,0.0790206,199110,13.2926,0.489042,0.671468,367.529
0.35,62,adaptive,D136,0.007,2,0.590586,2.95293,35.4693,2.49868,0.314531,0.617668,441643,9.85147,0.374443,0.469113,730.523
0.35,63,adaptive,D040,0.007,2,0.229311,1.14656,7.06861,2.34725,0.764729,0.0175825,75600,7.95438,0.418352,0.541891,205.695
0.35,64,adaptive,D137,0.007,2,0.27082,1.3541,2.98092,2.35011,0.811436,0.523659,352319,7.77129,0.322837,0.389843,587.549
0.35,65,adaptive,D138,0.007,3,0.572979,2.8649,27.3483,2.42867,0.302326,0.139824,161992,12.5326,0.474572,0.643543,321.382
0.35,66,adaptive,D139,0.007,2,0.596615,2.98307,30.9837,3.51606,0.342162,0.552234,397925,10.1549,0.362813,0.450692,647.377
0.35,67,adaptive,D140,0.007,2,0.599598,2.99799,0.715305,2.54963,0.308048,0.422558,264518,9.58921,0.39332,0.499754,455.755
0.35,68,adaptive,D141,0.007,3,0.598111,2.99055,2.41305,2.33154,0.569589,0.227853,205833,11.3937,0.451655,0.60085,379.668
0.35,69,adaptive,D142,0.007,2,0.589243,2.94622,29.6073,2.49988,0.330887,0.099502,111918,9.73349,0.4467,0.591855,255.986
0.35,70,adaptive,D143,0.007,2,0.598525,2.99262,34.9911,2.32114,0.345266,0.834971,640896,9.76348,0.355045,0.438575,1033.87
0.35,71,adaptive,D144,0.007,2,0.444458,2.22229,0.443224,2.30162,0.676109,0.386533,257292,8.28378,0.36604,0.45577,443.534
0.35,72,adaptive,D145,0.007,4,0.390267,1.95133,0.723786,2.40168,0.671594,0.036001,135777,11.8347,0.455263,0.607453,271.32
0.35,73,adaptive,D146,0.007,2,0.557052,2.78526,2.95,2.31044,0.314663,0.814363,605930,9.4246,0.35461,0.4379,968.045
0.35,74,adaptive,D147,0.007,2,0.562338,2.81169,1.88434,3.63021,0.775096,0.0870992,109979,9.6483,0.405457,0.519961,241.304
0.35,75,adaptive,D148,0.007,3,0.500338,2.50169,1.08326,2.36543,0.799509,0.247162,269240,10.1389,0.401883,0.513968,457.466
0.35,76,adaptive,D149,0.007,4,0.432975,2.16488,3.18731,2.31344,0.767311,0.385193,448873,11.6714,0.42096,0.546383,722.247
0.35,77,adaptive,D150,0.007,4,0.54121,2.70605,3.45701,2.30829,0.746991,0.404911,470415,12.6426,0.435412,0.571658,737.811
0.35,78,adaptive,D151,0.007,4,0.464463,2.32232,0.637749,2.53536,0.441864,0.118111,202195,13.5796,0.506752,0.706743,360.604
0.35,79,adaptive,D152,0.007,4,0.546401,2.732,3.15022,2.31032,0.812063,0.868332,1270986,12.4543,0.407567,0.523517,2128.89
0.35,80,adaptive,D153,0.007,5,0.190678,0.953391,1.61995,2.40987,0.336117,0.168994,237926,13.8252,0.482512,0.658768,414.177
0.35,81,adaptive,D154,0.007,2,0.494486,2.47243,0.411791,2.42777,0.652864,0.710021,518946,8.61161,0.343419,0.420709,848.853
0.35,82,adaptive,D155,0.007,3,0.133777,0.668884,0.704053,3.64794,0.3429,0.149311,176555,10.5764,0.448527,0.595162,334.329
0.35,83,adaptive,D156,0.007,4,0.419896,2.09948,0.805648,2.37971,0.40383,0.544249,637624,13.2324,0.440483,0.580681,1002.52
0.35,84,adaptive,D157,0.007,3,0.420882,2.10441,0.281239,2.33573,0.766777,0.662821,679806,9.86242,0.370127,0.462238,1095.16
0.35,85,adaptive,D158,0.007,2,0.369381,1.8469,2.28481,2.3663,0.336209,0.572594,373754,9.08757,0.353422,0.436062,609.412
0.35,86,adaptive,D159,0.007,2,0.406895,2.03447,4.70384,2.38701,0.802164,0.843765,688684,8.12925,0.331342,0.402482,1133.69
0.35,87,adaptive,D160,0.007,2,0.505448,2.52724,32.9182,2.30164,0.808617,0.334753,246708,8.40922,0.365578,0.455041,424.838
0.35,88,adaptive,D161,0.007,2,0.599462,2.99731,34.4812,2.68632,0.806983,0.917724,770728,9.01413,0.340446,0.416192,1303.9
0.35,89,adaptive,D162,0.007,2,0.112334,0.561671,2.47968,3.57667,0.338852,0.342623,239230,8.784,0.358563,0.444044,416.606
0.35,90,adaptive,D163,0.007,2,0.488368,2.44184,4.42978,2.30739,0.776278,0.96072,783744,8.27614,0.332132,0.403665,1314.99
0.35,91,adaptive,D164,0.007,4,0.519215,2.59608,2.05773,2.30182,0.377036,0.610321,693716,14.5317,0.438085,0.576405,1096.82
0.35,92,adaptive,D165,0.007,5,0.398766,1.99383,0.515767,2.46694,0.732991,0.516587,774588,13.6579,0.441696,0.582851,1216.23
0.35,93,adaptive,D166,0.007,4,0.19512,0.975602,5.63676,2.31484,0.75792,0.258625,336411,10.7621,0.399397,0.509822,543.225
0.35,94,adaptive,D167,0.007,3,0.34304,1.7152,0.864326,3.48882,0.761248,0.0838174,160417,10.7088,0.440946,0.581509,304.516
0.35,95,adaptive,D168,0.007,3,0.258989,1.29495,0.103273,3.53819,0.375047,0.582745,558288,11.0945,0.392148,0.497824,878.729
0.35,96,adaptive,D169,0.007,4,0.343141,1.7157,0.783991,2.32711,0.787044,0.587771,723555,11.004,0.394102,0.501043,1145.41
0.35,97,adaptive,D170,0.007,5,0.360197,1.80098,0.324243,2.40406,0.689681,0.861932,1445342,13.4213,0.423406,0.550616,2435.42
0.35,98,adaptive,D171,0.007,2,0.344955,1.72478,5.30681,3.62,0.818967,0.340136,258848,8.73786,0.373439,0.46751,441.689
0.35,99,adaptive,D172,0.007,2,0.275096,1.37548,3.23334,3.59657,0.3699,0.917788,740397,9.18056,0.35189,0.433695,1216.54
0.35,100,adaptive,D173,0.007,2,0.264423,1.32212,0.610306,3.61348,0.73732,0.732569,560665,8.70674,0.348609,0.428645,883.146
0.35,101,adaptive,D174,0.007,2,0.473212,2.36606,3.58368,3.64273,0.806691,0.991339,859875,9.15273,0.34675,0.425795,1390.52
0.35,102,adaptive,D175,0.007,2,0.150786,0.75393,0.452521,3.63816,0.361364,0.856544,692346,8.88821,0.33675,0.410604,1094.54
0.35,103,adaptive,D176,0.007,4,0.354083,1.77042,0.0494744,2.38779,0.506504,0.892166,1178706,12.3427,0.40791,0.524097,2036.21
0.35,104,adaptive,D177,0.007,4,0.35559,1.77795,0.783358,3.23083,0.722763,0.489019,587530,12.7452,0.425508,0.55427,922.094
0.35,105,adaptive,D178,0.007,2,0.499567,2.49784,0.344747,3.61747,0.30578,0.839667,685103,9.78675,0.36085,0.447617,1084.4
0.35,106,adaptive,D179,0.007,2,0.142721,0.713605,0.511526,2.37062,0.807407,0.323282,236020,7.59229,0.345908,0.424508,411.53
0.35,107,adaptive,D180,0.007,2,0.013614,0.0680701,0.967606,2.39027,0.802564,0.78804,552494,7.57165,0.31626,0.380177,902.255
0.35,108,adaptive,D181,0.007,3,0.123088,0.61544,0.725595,2.49699,0.780949,0.83205,894692,9.21975,0.348581,0.428602,1479.21
0.35,109,adaptive,D182,0.007,4,0.339462,1.69731,0.10305,3.4801,0.377289,0.926207,1270121,13.7432,0.426928,0.556744,2090.92
0.35,110,adaptive,D183,0.007,4,0.171551,0.857755,0.800084,3.53517,0.312401,0.956946,1275928,12.6746,0.407537,0.523467,2172.37
0.35,111,adaptive,D184,0.007,2,0.213526,1.06763,0.255742,2.45,0.772781,0.922402,737091,7.84592,0.326389,0.395103,1164.56
0.35,112,adaptive,D185,0.007,2,0.304468,1.52234,0.544902,3.24708,0.788918,0.966852,800866,8.5681,0.34145,0.417715,1306.06
0.35,113,adaptive,D186,0.007,4,0.502551,2.51276,0.216336,2.39822,0.769441,0.993746,1404138,12.3653,0.403097,0.516,2381.67
0.35,114,adaptive,D187,0.007,2,0.591946,2.95973,3.61187,2.36578,0.559239,0.743245,533761,9.06164,0.350803,0.43202,816.095
0.35,115,adaptive,D188,0.007,4,0.318911,1.59455,0.851288,3.47084,0.806751,0.928264,1354933,12.5655,0.405103,0.519367,2116.98
0.35,116,adaptive,D189,0.007,2,0.00255518,0.0127759,0.124301,2.45721,0.628156,0.7969,558758,7.8417,0.330745,0.40159,865.642
0.35,117,adaptive,D190,0.007,3,0.0198574,0.0992871,0.429408,2.54373,0.315513,0.509651,421713,9.65796,0.385314,0.486644,671.818
0.35,118,adaptive,D191,0.007,2,0.0104961,0.0524804,0.976005,2.36407,0.556802,0.784368,533094,7.85495,0.332547,0.404286,890.466
0.35,119,adaptive,D192,0.007,2,0.0115991,0.0579954,0.203305,2.79755,0.448819,0.955143,723359,8.29875,0.334064,0.406562,1195.98
0.35,120,adaptive,D193,0.007,3,0.168867,0.844335,0.353431,2.41481,0.362164,0.928132,918800,9.99689,0.374807,0.469695,1536.88
0.35,121,adaptive,D194,0.007,2,0.139019,0.695094,5.07722,2.41027,0.318661,0.973303,717558,8.51786,0.334083,0.40659,1124.4
0.35,122,adaptive,D195,0.007,5,0.0242559,0.121279,0.544346,2.73936,0.328478,0.426871,499912,12.7352,0.41403,0.534487,796.809
0.35,123,adaptive,D196,0.007,5,0.327846,1.63923,8.25857,2.3752,0.798451,0.89104,1503495,13.2608,0.397811,0.507184,2457.78
0.35,124,adaptive,D197,0.007,4,0.0249404,0.124702,1.09073,2.36166,0.626503,0.236872,279100,10.3029,0.415372,0.53678,488.065
0.35,125,adaptive,D198,0.007,3,0.00384776,0.0192388,0.825831,2.34215,0.689025,0.855449,893168,8.89943,0.34204,0.418611,1412.55
0.35,126,adaptive,D199,0.007,4,0.0322865,0.161433,2.26811,2.35858,0.387871,0.881597,1037820,11.2573,0.373084,0.466943,1652.13
0.35,127,adaptive,D104,0.007,2,0.432163,2.16082,0.0395819,2.69901,0.354752,0.955282,740119,9.20303,0.357221,0.441954,1255.36
0.35,128,adaptive,D200,0.007,2,0.381437,1.90719,33.4093,3.54291,0.310479,0.586678,436006,9.627,0.360792,0.447525,715.111
0.35,129,adaptive,D201,0.007,4,0.293176,1.46588,0.0764201,2.35496,0.342931,0.92336,1165350,12.4893,0.415479,0.536963,1917.44
0.35,130,adaptive,D202,0.007,3,0.351125,1.75563,0.160186,2.40426,0.567335,0.634681,609727,10.2427,0.379763,0.477653,941.453
0.35,131,adaptive,D203,0.007,2,0.00160931,0.00804657,0.798766,2.31428,0.414488,0.905075,672394,7.99926,0.332452,0.404144,1088.98
0.35,132,adaptive,D204,0.007,2,0.464934,2.32467,35.4758,2.33326,0.625504,0.794068,593712,8.83316,0.331098,0.402118,907.697
0.35,133,adaptive,D205,0.007,4,0.372803,1.86401,2.03879,3.26248,0.310879,0.993728,1314975,14.7713,0.422947,0.549821,2324.13
0.35,134,adaptive,D206,0.007,3,0.0650752,0.325376,0.915621,2.31281,0.801693,0.995957,1048666,8.7866,0.337146,0.4112,1917.14
0.35,135,adaptive,D207,0.007,3,0.393366,1.96683,1.66926,2.3055,0.510992,0.95885,979498,10.8388,0.368127,0.459067,1544.21
0.35,136,adaptive,D113,0.007,2,0.595018,2.97509,1.87824,2.45082,0.306323,0.989412,752603,9.85559,0.35472,0.438071,1234.31
0.35,137,adaptive,D208,0.007,2,0.553073,2.76537,29.7243,3.59897,0.818685,0.814833,688171,9.41306,0.357597,0.442539,1069.01
0.35,138,adaptive,D209,0.007,2,0.535959,2.6798,33.7464,3.61917,0.784126,0.953514,848306,9.45599,0.350504,0.431559,1346.64
0.35,139,adaptive,D210,0.007,5,0.129779,0.648894,0.940567,2.36078,0.342253,0.611265,792321,12.8389,0.423732,0.551183,1207.56
0.35,140,adaptive,D211,0.007,2,0.548494,2.74247,0.66369,3.37791,0.767107,0.953455,815759,9.2354,0.353554,0.436266,1268.76
0.35,141,adaptive,D212,0.007,6,0.0528751,0.264375,0.900234,2.45918,0.316593,0.0911829,244163,13.9504,0.504151,0.701484,420.185
0.35,142,adaptive,D213,0.007,5,0.240501,1.20251,0.61564,2.41044,0.375634,0.807584,1141883,13.762,0.431942,0.565531,1794.33
0.35,143,adaptive,D120,0.007,2,0.0379935,0.189968,0.731664,2.33291,0.331363,0.98075,714736,8.15897,0.336088,0.409606,1133.71
0.35,144,adaptive,D214,0.007,4,0.542647,2.71323,1.79853,3.46036,0.794059,0.468791,572743,14.7893,0.445799,0.590227,869.218
0.35,145,adaptive,D215,0.007,3,0.266363,1.33181,0.0808629,3.58904,0.69389,0.922217,1048897,10.6915,0.382167,0.481537,1666.35
0.35,146,adaptive,D216,0.007,5,0.175315,0.876573,2.47278,2.39227,0.320297,0.944518,1403532,13.3769,0.423971,0.551598,2268.26
0.35,147,adaptive,D217,0.007,4,0.142013,0.710065,0.447733,2.38877,0.321309,0.980943,1197677,11.5162,0.396523,0.505047,1940.53
0.35,148,adaptive,D218,0.007,2,0.410221,2.05111,3.96867,3.62652,0.394305,0.94564,768161,9.54558,0.358164,0.443423,1224.19
0.35,149,adaptive,D219,0.007,6,0.0903125,0.451563,0.517768,2.68781,0.351895,0.937882,1627557,14.5977,0.435246,0.571365,2657.36
0.35,150,adaptive,D220,0.007,6,0.101021,0.505106,4.21363,2.33937,0.335383,0.712056,1112593,14.2325,0.434478,0.570006,1691.42
0.35,151,adaptive,D221,0.007,2,0.430494,2.15247,15.1559,3.61811,0.61181,0.994897,865497,9.44363,0.350164,0.431036,1405.72
0.35,152,adaptive,D129,0.007,2,0.406439,2.03219,0.154558,2.3472,0.300207,0.95736,724161,9.04453,0.355826,0.439787,1165.53
0.35,153,adaptive,D222,0.007,2,0.104665,0.523323,0.455765,2.30067,0.512061,0.966793,729936,7.98779,0.328498,0.398239,1144.74
0.5,1,initial design,D001,0.01,2,0.290769,1.45385,34.0756,3.59647,0.649315,0,76086,12.733,0.436665,0.57388,207.184
0.5,2,initial design,D002,0.01,3,0.570573,2.85287,12.9182,3.1193,0.460306,0,102481,17.9561,0.494685,0.682573,240.15
0.5,3,initial design,D003,0.01,4,0.502148,2.51074,21.7335,2.74138,0.635346,0,132098,19.8001,0.501319,0.695788,273.031
0.5,4,initial design,D004,0.01,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,0,146068,18.0356,0.423618,0.550984,294.304
0.5,5,initial design,D005,0.01,6,0.0402689,0.201345,6.28018,2.52204,0.69822,0,175007,19.9034,0.440105,0.580006,323.802
0.5,6,initial design,D006,0.01,2,0.0899504,0.449752,19.2936,2.87124,0.716168,0,74118,11.8343,0.367773,0.458506,204.094
0.5,7,initial design,D007,0.01,3,0.454335,2.27168,18.7937,3.36181,0.818539,0,103801,15.8923,0.410519,0.528512,235.86
0.5,8,initial design,D008,0.01,4,0.115919,0.579597,15.419,2.40854,0.331029,0,117928,16.8405,0.406496,0.521712,254.507
0.5,9,initial design,D009,0.01,5,0.066195,0.330975,0.689126,3.41476,0.382275,0,150391,19.4583,0.486626,0.66675,293.042
0.5,10,initial design,D010,0.01,6,0.196856,0.984282,4.78015,2.9525,0.678592,0,182039,21.7763,0.467734,0.630612,341.147
0.5,11,initial design,D011,0.01,2,0.543337,2.71668,16.3696,2.78178,0.30774,0,74900,13.9312,0.455129,0.607206,202.507
0.5,12,initial design,D012,0.01,3,0.0206392,0.103196,5.25213,3.30821,0.569906,0,99337,14.3473,0.410981,0.529298,233.942
0.5,13,initial design,D013,0.01,4,0.178491,0.892453,7.5153,3.19921,0.450596,0,126862,17.608,0.45232,0.602065,264.625
0.5,14,initial design,D014,0.01,5,0.41079,2.05395,25.8792,2.63328,0.533685,0,156303,22.3711,0.511368,0.716146,300.947
0.5,15,initial design,D015,0.01,6,0.481402,2.40701,30.7544,3.00444,0.342453,0,186329,28.8776,0.571287,0.846968,350.299
0.5,16,initial design,D016,0.01,2,0.212578,1.06289,31.4238,2.36352,0.356418,0,69851,12.3176,0.403615,0.516869,198.723
0.5,17,initial design,D017,0.01,3,0.590406,2.95203,32.458,2.66228,0.748151,0,104919,16.4594,0.454339,0.605758,240.052
0.5,18,initial design,D018,0.01,4,0.469984,2.34992,22.8921,3.25118,0.620563,0,131207,20.3192,0.467836,0.630804,270.941
0.5,19,initial design,D019,0.01,5,0.527182,2.63591,21.0266,3.22825,0.755507,0,160210,23.8048,0.521803,0.737731,314.513
0.5,20,initial design,D020,0.01,6,0.430457,2.15228,10.1739,3.10993,0.52474,0,182188,26.8967,0.500555,0.694258,336.681
0.5,21,initial design,D021,0.01,2,0.384658,1.92329,24.2273,2.53946,0.420002,0,71705,13.0161,0.452205,0.601855,202.288
0.5,22,initial design,D022,0.01,3,0.316463,1.58231,8.81833,3.04451,0.492097,0,101486,15.6864,0.425004,0.553393,236.995
0.5,23,initial design,D023,0.01,4,0.221947,1.10974,3.44491,3.43693,0.604316,0,128213,17.7065,0.44486,0.588534,312.01
0.5,24,initial design,D024,0.01,5,0.146325,0.731627,29.048,3.52906,0.70128,0,156256,20.0785,0.424171,0.551944,301.784
0.5,25,initial design,D025,0.01,6,0.247122,1.23561,17.8629,3.62782,0.787632,0,186689,23.3121,0.459243,0.614785,348.438
0.5,26,initial design,D026,0.01,2,0.139703,0.698513,1.35647,2.83542,0.438617,0,70490,12.1275,0.376355,0.472174,193.763
0.5,27,initial design,D027,0.01,3,0.363809,1.81904,34.923,2.31808,0.387235,0,95080,15.9759,0.444981,0.588753,227.513
0.5,28,initial design,D028,0.01,4,0.324487,1.62244,11.421,3.49156,0.488611,0,129045,19.2717,0.460189,0.616536,280.834
0.5,29,initial design,D029,0.01,5,0.269197,1.34599,27.3394,2.92864,0.584553,0,155857,20.257,0.449067,0.596142,305.793
0.5,30,initial design,D030,0.01,6,0.346547,1.73274,28.0917,2.57393,0.778747,0,185138,21.9116,0.487469,0.668394,343.866
0.5,31,initial design,D001,0.01,2,0.290769,1.45385,34.0756,3.59647,0.649315,0.333333,250098,12.776,0.341778,0.418213,442.68
0.5,32,initial design,D002,0.01,3,0.570573,2.85287,12.9182,3.1193,0.460306,0.333333,330393,18.0454,0.381209,0.479988,531.046
0.5,33,initial design,D003,0.01,4,0.502148,2.51074,21.7335,2.74138,0.635346,0.333333,424293,19.8899,0.39924,0.509559,692.327
0.5,34,initial design,D004,0.01,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,0.333333,448210,18.1435,0.350675,0.431821,703.584
0.5,35,initial design,D005,0.01,6,0.0402689,0.201345,6.28018,2.52204,0.69822,0.333333,544035,19.9521,0.372352,0.465776,846.048
0.5,36,initial design,D006,0.01,2,0.0899504,0.449752,19.2936,2.87124,0.716168,0.333333,238422,11.8835,0.295982,0.350952,416.061
0.5,37,initial design,D007,0.01,3,0.454335,2.27168,18.7937,3.36181,0.818539,0.333333,346990,15.956,0.374173,0.468681,587.753
0.5,38,initial design,D008,0.01,4,0.115919,0.579597,15.419,2.40854,0.331029,0.333333,375234,16.8989,0.367466,0.458021,617.923
0.5,39,initial design,D009,0.01,5,0.066195,0.330975,0.689126,3.41476,0.382275,0.333333,472466,19.555,0.404846,0.518935,756.287
0.5,40,initial design,D010,0.01,6,0.196856,0.984282,4.78015,2.9525,0.678592,0.333333,577784,21.855,0.391698,0.497084,883.661
0.5,41,initial design,D011,0.01,2,0.543337,2.71668,16.3696,2.78178,0.30774,0.333333,239644,14.0382,0.35827,0.443587,411.077
0.5,42,initial design,D012,0.01,3,0.0206392,0.103196,5.25213,3.30821,0.569906,0.333333,316524,14.4685,0.321919,0.388489,515.479
0.5,43,initial design,D013,0.01,4,0.178491,0.892453,7.5153,3.19921,0.450596,0.333333,399686,17.6854,0.383188,0.483191,635.841
0.5,44,initial design,D014,0.01,5,0.41079,2.05395,25.8792,2.63328,0.533685,0.333333,492926,22.4596,0.410184,0.527944,765.651
0.5,45,initial design,D015,0.01,6,0.481402,2.40701,30.7544,3.00444,0.342453,0.333333,590518,28.9803,0.467605,0.630369,917.779
0.5,46,initial design,D001,0.01,2,0.290769,1.45385,34.0756,3.59647,0.649315,1,860042,12.8772,0.296938,0.35231,1392.48
0.5,47,initial design,D002,0.01,3,0.570573,2.85287,12.9182,3.1193,0.460306,1,1153422,18.1261,0.345656,0.424122,1909.6
0.5,48,initial design,D003,0.01,4,0.502148,2.51074,21.7335,2.74138,0.635346,1,1460920,19.9908,0.362991,0.450971,2510.16
0.5,49,initial design,D004,0.01,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,1,1525358,18.2363,0.332808,0.404678,2711.65
0.5,50,initial design,D005,0.01,6,0.0402689,0.201345,6.28018,2.52204,0.69822,1,1836353,20.0711,0.343027,0.420112,3136.89
0.5,51,initial design,D006,0.01,2,0.0899504,0.449752,19.2936,2.87124,0.716168,1,820723,11.9596,0.268823,0.3131,1352.57
0.5,52,initial design,D007,0.01,3,0.454335,2.27168,18.7937,3.36181,0.818539,1,1205997,16.0281,0.333628,0.405906,2074.56
0.5,53,initial design,D008,0.01,4,0.115919,0.579597,15.419,2.40854,0.331029,1,1270551,17.0186,0.332184,0.403743,2142.43
0.5,54,adaptive,D223,0.01,2,0.575741,2.8787,16.0223,3.58865,0.331,0.0911631,113988,14.4115,0.370826,0.463347,247.676
0.5,55,adaptive,D224,0.01,2,0.58811,2.94055,31.8869,2.32055,0.759128,0.129938,126151,12.5523,0.388853,0.492417,262.033
0.5,56,adaptive,D033,0.01,2,0.596549,2.98275,35.4586,3.525,0.305405,0.202683,146710,14.5276,0.402095,0.514324,287.472
0.5,57,adaptive,D225,0.01,3,0.57504,2.8752,6.45033,2.30756,0.783581,0.141843,176448,15.476,0.384143,0.48474,330.275
0.5,58,adaptive,D226,0.01,2,0.589034,2.94517,33.4495,2.35098,0.330665,0.570049,392415,13.9985,0.322683,0.389616,639.291
0.5,59,adaptive,D133,0.01,3,0.59409,2.97045,32.8198,2.72813,0.741512,0.117488,171717,16.6301,0.408918,0.5258,330.319
0.5,60,adaptive,D227,0.01,2,0.599894,2.99947,10.8787,3.64232,0.752722,0.114924,128175,13.7425,0.381233,0.480026,264.748
0.5,61,adaptive,D228,0.01,2,0.576186,2.88093,29.5513,2.37581,0.763517,0.457489,315828,12.6294,0.321835,0.388365,524.899
0.5,62,adaptive,D039,0.01,2,0.5821,2.9105,0.19026,3.48449,0.333329,0.593385,426753,14.2316,0.338107,0.412651,679.807
0.5,63,adaptive,D040,0.01,2,0.229311,1.14656,7.06861,2.34725,0.764729,0.0175825,75600,11.4235,0.392962,0.499164,200.363
0.5,64,adaptive,D041,0.01,2,0.582416,2.91208,0.522975,3.58295,0.336188,0.228015,155861,14.1979,0.380411,0.478698,304.033
0.5,65,adaptive,D229,0.01,3,0.486073,2.43037,3.389,2.96454,0.305139,0.131096,162737,17.4186,0.430212,0.562491,311.376
0.5,66,adaptive,D139,0.01,2,0.596615,2.98307,30.9837,3.51606,0.342162,0.552234,397925,14.5699,0.316382,0.380356,641.323
0.5,67,adaptive,D140,0.01,2,0.599598,2.99799,0.715305,2.54963,0.308048,0.422558,264518,13.7608,0.354434,0.437628,462.648
0.5,68,adaptive,D045,0.01,2,0.574159,2.8708,5.89443,2.45189,0.811758,0.95333,787986,12.5183,0.29356,0.347517,1312.04
0.5,69,adaptive,D230,0.01,2,0.416813,2.08407,3.17953,3.59911,0.393365,0.216986,149340,13.5488,0.392909,0.499077,296.694
0.5,70,adaptive,D231,0.01,2,0.295125,1.47562,3.75605,3.54102,0.306619,0.523499,354351,13.2857,0.33493,0.407863,589.426
0.5,71,adaptive,D232,0.01,3,0.00228297,0.0114148,7.55646,3.567,0.311568,0.0586196,123589,14.8082,0.382433,0.481968,252.611
0.5,72,adaptive,D233,0.01,3,0.312532,1.56266,3.87607,3.63757,0.344941,0.370019,341535,16.5161,0.378893,0.476252,567.449
0.5,73,adaptive,D234,0.01,3,0.437728,2.18864,1.15491,2.38488,0.364383,0.193612,181723,16.075,0.382215,0.481615,329.753
0.5,74,adaptive,D235,0.01,3,0.451498,2.25749,0.606874,3.08881,0.312147,0.452469,428111,17.2176,0.372197,0.465529,677.612
0.5,75,adaptive,D236,0.01,3,0.593013,2.96507,5.94164,3.60801,0.487931,0.266565,304721,18.3137,0.37929,0.476891,500.451
0.5,76,adaptive,D237,0.01,2,0.0899488,0.449744,0.125602,2.36059,0.360516,0.166189,122809,11.6945,0.38052,0.478875,264.183
0.5,77,adaptive,D238,0.01,2,0.481484,2.40742,2.17169,3.63287,0.345642,0.840967,650259,14.5523,0.306654,0.366226,1030.03
0.5,78,adaptive,D239,0.01,4,0.450775,2.25388,29.7423,2.41832,0.756003,0.0703784,183474,17.6735,0.440328,0.580405,340.354
0.5,79,adaptive,D240,0.01,3,0.563411,2.81706,0.0472055,2.30393,0.35549,0.334127,315003,17.034,0.395694,0.503675,516.138
0.5,80,adaptive,D241,0.01,4,0.386856,1.93428,1.03528,2.36953,0.603718,0.0923985,191860,17.2949,0.446583,0.591643,345.8
0.5,81,adaptive,D242,0.01,4,0.290898,1.45449,10.084,2.34426,0.324003,0.133493,193751,18.5412,0.440073,0.579949,356.069
0.5,82,adaptive,D243,0.01,5,0.00342901,0.017145,1.21419,2.63386,0.302,0.13454,220850,17.9093,0.415585,0.537144,383.507
0.5,83,adaptive,D244,0.01,5,0.376205,1.88102,4.90405,2.31596,0.808127,0.327388,504406,18.4434,0.393718,0.500409,802.375
0.5,84,adaptive,D061,0.01,2,0.588688,2.94344,2.5561,2.34396,0.302292,0.78465,541808,13.6787,0.31146,0.373181,849.995
0.5,85,adaptive,D245,0.01,2,0.220546,1.10273,3.32125,2.35032,0.816671,0.48633,331000,11.0855,0.305372,0.364379,550.909
0.5,86,adaptive,D246,0.01,2,0.380647,1.90323,0.0258492,2.72949,0.818389,0.3204,240016,11.779,0.313599,0.376294,412.652
0.5,87,adaptive,D247,0.01,2,0.318713,1.59357,2.31685,2.35181,0.349833,0.59008,384092,12.6166,0.314475,0.37757,618.08
0.5,88,adaptive,D248,0.01,2,0.126188,0.630941,4.34047,2.61219,0.304085,0.55715,373233,12.3522,0.307553,0.367523,611.273
0.5,89,adaptive,D249,0.01,2,0.579641,2.89821,31.9669,2.36618,0.324519,0.315491,225685,13.9317,0.330214,0.400797,385.557
0.5,90,adaptive,D250,0.01,3,0.421965,2.10983,3.64796,2.31292,0.726659,0.534034,530477,14.3449,0.325951,0.394452,836.872
0.5,91,adaptive,D251,0.01,2,0.288463,1.44231,34.9048,2.34873,0.767099,0.107559,117214,11.5432,0.353078,0.435529,243.459
0.5,92,adaptive,D252,0.01,2,0.32107,1.60535,3.67902,2.3845,0.375517,0.123791,114279,12.4469,0.396455,0.504935,242.94
0.5,93,adaptive,D253,0.01,2,0.583728,2.91864,33.8145,3.58333,0.805964,0.28372,236335,13.5842,0.342877,0.419883,414.422
0.5,94,adaptive,D254,0.01,2,0.527427,2.63713,0.310435,2.41946,0.500968,0.0617144,101601,12.8053,0.432155,0.565906,234.814
0.5,95,adaptive,D255,0.01,6,0.0109369,0.0546847,3.62137,2.34779,0.341137,0.111613,246159,19.402,0.433557,0.568379,426.6
0.5,96,adaptive,D169,0.01,4,0.343141,1.7157,0.783991,2.32711,0.787044,0.587771,723555,15.7845,0.346612,0.425584,1137.08
0.5,97,adaptive,D256,0.01,3,0.41935,2.09675,0.637335,2.32221,0.71938,0.00946803,103455,14.1239,0.395256,0.502949,227.662
0.5,98,adaptive,D257,0.01,2,0.375615,1.87807,0.798213,2.47634,0.764028,0.980848,797138,11.7189,0.291149,0.34411,1328.55
0.5,99,adaptive,D258,0.01,2,0.59758,2.9879,0.548368,3.01238,0.414435,0.146285,130324,13.8694,0.364391,0.453172,264.769
0.5,100,adaptive,D259,0.01,2,0.534566,2.67283,0.594427,2.34103,0.325243,0.832939,642613,13.3798,0.322485,0.389324,1038.71
0.5,101,adaptive,D260,0.01,4,0.517625,2.58812,0.736626,2.32918,0.650114,0.370415,434330,18.3535,0.401085,0.512636,685.778
0.5,102,adaptive,D261,0.01,4,0.594004,2.97002,34.9184,2.46456,0.806437,0.00377101,134017,19.3134,0.428535,0.559552,273.405
0.5,103,adaptive,D262,0.01,5,0.388399,1.942,4.64973,2.31214,0.77296,0.0228583,163439,18.646,0.425362,0.554015,310.687
0.5,104,adaptive,D263,0.01,2,0.501189,2.50594,1.73915,2.40413,0.350017,0.978312,737783,13.6251,0.299616,0.356127,1177.07
0.5,105,adaptive,D264,0.01,2,0.240551,1.20275,5.31121,3.62966,0.815013,0.214935,155669,12.2951,0.359538,0.445565,308.324
0.5,106,adaptive,D265,0.01,2,0.0651031,0.325516,2.04336,3.52032,0.320266,0.37843,242578,12.9239,0.325146,0.393258,420.864
0.5,107,adaptive,D266,0.01,2,0.523552,2.61776,0.554982,3.55422,0.802132,0.443215,326552,13.1113,0.322419,0.389226,532.471
0.5,108,adaptive,D267,0.01,4,0.562198,2.81099,2.6436,2.43297,0.775043,0.676239,896983,18.5341,0.363058,0.451077,1407.43
0.5,109,adaptive,D268,0.01,4,0.349184,1.74592,0.215251,2.72105,0.810806,0.915149,1288640,16.785,0.339062,0.414096,2098.56
0.5,110,adaptive,D269,0.01,2,0.591205,2.95602,33.3843,3.64671,0.785047,0.965082,866324,13.7846,0.309302,0.370053,1476.45
0.5,111,adaptive,D270,0.01,2,0.595131,2.97566,4.34384,3.56199,0.79361,0.624673,500895,13.5283,0.315664,0.379307,793.281
0.5,112,adaptive,D271,0.01,2,0.458346,2.29173,33.6827,2.33757,0.795416,0.676102,502129,12.014,0.287195,0.338548,811.19
0.5,113,adaptive,D272,0.01,5,0.185894,0.929469,1.47472,2.42604,0.313877,0.185912,248950,19.8312,0.424417,0.552372,427
0.5,114,adaptive,D273,0.01,4,0.358021,1.7901,35.7894,2.31428,0.805274,0.445344,524635,16.5307,0.354955,0.438436,839.936
0.5,115,adaptive,D274,0.01,2,0.401198,2.00599,0.431278,3.37686,0.76345,0.874174,744103,12.7068,0.308995,0.369608,1255.48
0.5,116,adaptive,D275,0.01,4,0.417211,2.08606,0.832755,2.43752,0.818846,0.894848,1268172,16.6645,0.343665,0.421084,2094.75
0.5,117,adaptive,D276,0.01,6,0.0481607,0.240803,34.7516,2.50609,0.309812,0.0110935,173543,21.0709,0.445426,0.589555,330.256
0.5,118,adaptive,D277,0.01,5,0.351641,1.7582,1.11598,2.33614,0.693047,0.723738,1070848,18.8071,0.372627,0.466214,1709.7
0.5,119,adaptive,D278,0.01,2,0.235902,1.17951,0.185691,2.33172,0.76597,0.780272,559269,11.1719,0.281119,0.330059,897.956
0.5,120,adaptive,D279,0.01,2,0.292762,1.46381,0.196693,3.60941,0.465813,0.965665,790087,13.0359,0.308442,0.368808,1269.41
0.5,121,adaptive,D280,0.01,2,0.596313,2.98157,0.291143,3.54936,0.539754,0.923525,779165,14.0109,0.307959,0.36811,1249.18
0.5,122,adaptive,D281,0.01,2,0.300199,1.50099,0.479038,3.58936,0.318603,0.999504,798340,13.2974,0.306439,0.365917,1314.5
0.5,123,adaptive,D282,0.01,3,0.233666,1.16833,0.0316068,2.56406,0.307571,0.667748,630110,15.048,0.337858,0.412275,1003.63
0.5,124,adaptive,D283,0.01,2,0.0765608,0.382804,1.7324,2.3029,0.316547,0.718675,460274,12.0232,0.30121,0.358405,746.057
0.5,125,adaptive,D284,0.01,2,0.149193,0.745967,0.421863,3.58411,0.374041,0.673515,492987,12.6829,0.305176,0.364097,782.004
0.5,126,adaptive,D285,0.01,6,0.0104768,0.0523838,2.51057,2.50162,0.33938,0.377137,546578,19.7766,0.3977,0.507,868.682
0.5,127,adaptive,D286,0.01,5,0.178835,0.894174,1.84803,2.32946,0.317711,0.835195,1177788,19.7606,0.36646,0.456433,1939.95
0.5,128,adaptive,D287,0.01,2,0.201133,1.00566,1.26823,3.57496,0.786501,0.724272,553150,12.3046,0.30438,0.362951,878.849
0.5,129,adaptive,D288,0.01,5,0.430163,2.15082,1.78477,2.3522,0.697854,0.920187,1486025,20.7128,0.370424,0.462708,2492.62
0.5,130,adaptive,D289,0.01,5,0.176783,0.883913,0.121947,2.396,0.812514,0.266694,439850,16.9463,0.380524,0.478881,708.269
0.5,131,adaptive,D290,0.01,3,0.159616,0.798082,0.189109,2.33789,0.716958,0.557866,531420,13.1079,0.316661,0.380764,837.628
0.5,132,adaptive,D291,0.01,2,0.27079,1.35395,1.0588,2.35078,0.351297,0.8383,640709,12.3387,0.306158,0.365511,1013.39
0.5,133,adaptive,D292,0.01,3,0.272629,1.36314,1.41878,2.34777,0.582967,0.717552,653458,14.3257,0.322243,0.388966,1013.22
0.5,134,adaptive,D293,0.01,3,0.175978,0.879892,0.0788856,3.24834,0.326411,0.686377,661252,15.329,0.334782,0.407641,1040.24
0.5,135,adaptive,D294,0.01,4,0.182261,0.911306,1.67256,2.33594,0.805183,0.847741,1126361,15.2932,0.316426,0.38042,1912
0.5,136,adaptive,D295,0.01,3,0.567531,2.83765,1.66078,2.34939,0.776082,0.971622,1066474,15.6657,0.325203,0.393343,1756.26
0.5,137,adaptive,D296,0.01,2,0.0756111,0.378056,2.19734,2.31538,0.791036,0.628477,433341,11.1455,0.281214,0.330192,704.459
0.5,138,adaptive,D297,0.01,4,0.248289,1.24145,0.222094,3.57472,0.785426,0.355775,445343,17.665,0.383106,0.483059,705.75
0.5,139,adaptive,D298,0.01,3,0.00625147,0.0312574,1.78623,3.58617,0.317119,0.468593,399567,15.1706,0.344075,0.421709,636.082
0.5,140,adaptive,D299,0.01,2,0.134457,0.672284,3.12918,3.62878,0.339699,0.956295,755850,12.7813,0.302792,0.360672,1247.95
0.5,141,adaptive,D300,0.01,4,0.187255,0.936277,0.791831,3.39764,0.308336,0.690903,840489,18.1949,0.367344,0.457828,1328.65
0.5,142,adaptive,D301,0.01,3,0.066953,0.334765,0.387241,2.33855,0.320874,0.657777,596032,13.8237,0.323994,0.391554,917.088
0.5,143,adaptive,D302,0.01,5,0.0575832,0.287916,1.02229,3.57575,0.315814,0.45611,634174,19.7191,0.384633,0.485536,978.78
0.5,144,adaptive,D303,0.01,5,0.333602,1.66801,6.09764,2.3091,0.799808,0.794893,1210706,18.4626,0.351144,0.432545,1965.21
0.5,145,adaptive,D304,0.01,2,0.352536,1.76268,1.02116,3.59264,0.817682,0.9221,791843,12.5991,0.303106,0.361123,1269.23
0.5,146,adaptive,D305,0.01,4,0.437586,2.18793,1.5631,3.54753,0.818465,0.384494,464520,19.8495,0.392854,0.498986,742.554
0.5,147,adaptive,D306,0.01,4,0.338051,1.69025,0.681892,3.52021,0.321335,0.645472,831706,19.8549,0.371959,0.46515,1283.62
0.5,148,adaptive,D307,0.01,4,0.384077,1.92038,0.29077,2.64027,0.300337,0.829603,1077650,19.4574,0.379751,0.477635,1792.99
0.5,149,adaptive,D308,0.01,2,0.133087,0.665437,0.690755,2.39456,0.310935,0.837287,626560,12.0331,0.303152,0.361188,999.796
0.5,150,adaptive,D309,0.01,3,0.355778,1.77889,0.713167,2.50777,0.32857,0.721785,672847,15.854,0.350415,0.431421,1075.91
0.5,151,adaptive,D310,0.01,4,0.255315,1.27658,1.09449,2.39622,0.381072,0.69171,803266,17.3212,0.363326,0.451497,1253.51
0.5,152,adaptive,D129,0.01,2,0.406439,2.03219,0.154558,2.3472,0.300207,0.95736,724161,12.9841,0.311072,0.372619,1186.39
0.5,153,adaptive,D311,0.01,4,0.496425,2.48213,0.0684207,2.30295,0.320363,0.335064,393499,20.0535,0.4241,0.551821,624.736
0.7,1,initial design,D001,0.014,2,0.290769,1.45385,34.0756,3.59647,0.649315,0,76086,17.9432,0.418651,0.542404,216.457
0.7,2,initial design,D002,0.014,3,0.570573,2.85287,12.9182,3.1193,0.460306,0,102481,25.2604,0.473019,0.640591,249.475
0.7,3,initial design,D003,0.014,4,0.502148,2.51074,21.7335,2.74138,0.635346,0,132098,27.844,0.476812,0.647815,277.245
0.7,4,initial design,D004,0.014,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,0,146068,25.3654,0.399137,0.509388,301.114
0.7,5,initial design,D005,0.014,6,0.0402689,0.201345,6.28018,2.52204,0.69822,0,175007,27.9856,0.413489,0.533564,326.615
0.7,6,initial design,D006,0.014,2,0.0899504,0.449752,19.2936,2.87124,0.716168,0,74118,16.6797,0.348796,0.428933,216.733
0.7,7,initial design,D007,0.014,3,0.454335,2.27168,18.7937,3.36181,0.818539,0,103801,22.366,0.38587,0.487549,240.465
0.7,8,initial design,D008,0.014,4,0.115919,0.579597,15.419,2.40854,0.331029,0,117928,23.6944,0.37779,0.474478,264.609
0.7,9,initial design,D009,0.014,5,0.066195,0.330975,0.689126,3.41476,0.382275,0,150391,27.3612,0.462023,0.619939,296.725
0.7,10,initial design,D010,0.014,6,0.196856,0.984282,4.78015,2.9525,0.678592,0,182039,30.6113,0.438232,0.576666,337.05
0.7,11,initial design,D011,0.014,2,0.543337,2.71668,16.3696,2.78178,0.30774,0,74900,19.6172,0.435709,0.572186,211.116
0.7,12,initial design,D012,0.014,3,0.0206392,0.103196,5.25213,3.30821,0.569906,0,99337,20.1982,0.388403,0.491682,242.415
0.7,13,initial design,D013,0.014,4,0.178491,0.892453,7.5153,3.19921,0.450596,0,126862,24.7692,0.42853,0.559542,271.196
0.7,14,initial design,D014,0.014,5,0.41079,2.05395,25.8792,2.63328,0.533685,0,156303,31.4465,0.484654,0.662918,310.343
0.7,15,initial design,D015,0.014,6,0.481402,2.40701,30.7544,3.00444,0.342453,0,186329,40.5639,0.540138,0.77683,353.363
0.7,16,initial design,D016,0.014,2,0.212578,1.06289,31.4238,2.36352,0.356418,0,69851,17.3574,0.384439,0.485222,211.137
0.7,17,initial design,D017,0.014,3,0.590406,2.95203,32.458,2.66228,0.748151,0,104919,23.164,0.431851,0.565372,243.769
0.7,18,initial design,D018,0.014,4,0.469984,2.34992,22.8921,3.25118,0.620563,0,131207,28.5717,0.440258,0.58028,280.667
0.7,19,initial design,D019,0.014,5,0.527182,2.63591,21.0266,3.22825,0.755507,0,160210,33.4538,0.493675,0.680577,319.38
0.7,20,initial design,D020,0.014,6,0.430457,2.15228,10.1739,3.10993,0.52474,0,182188,37.7874,0.465366,0.626172,338.694
0.7,21,initial design,D021,0.014,2,0.384658,1.92329,24.2273,2.53946,0.420002,0,71705,18.3379,0.43453,0.570098,209.815
0.7,22,initial design,D022,0.014,3,0.316463,1.58231,8.81833,3.04451,0.492097,0,101486,22.0794,0.400987,0.512472,247.786
0.7,23,initial design,D023,0.014,4,0.221947,1.10974,3.44491,3.43693,0.604316,0,128213,24.9078,0.419736,0.544272,285.709
0.7,24,initial design,D024,0.014,5,0.146325,0.731627,29.048,3.52906,0.70128,0,156256,28.2272,0.394841,0.502264,310.149
0.7,25,initial design,D025,0.014,6,0.247122,1.23561,17.8629,3.62782,0.787632,0,186689,32.7584,0.427152,0.557135,357.856
0.7,26,initial design,D026,0.014,2,0.139703,0.698513,1.35647,2.83542,0.438617,0,70490,17.0946,0.352956,0.43534,210.729
0.7,27,initial design,D027,0.014,3,0.363809,1.81904,34.923,2.31808,0.387235,0,95080,22.487,0.422685,0.549368,237.419
0.7,28,initial design,D028,0.014,4,0.324487,1.62244,11.421,3.49156,0.488611,0,129045,27.0993,0.432712,0.566888,278.437
0.7,29,initial design,D029,0.014,5,0.269197,1.34599,27.3394,2.92864,0.584553,0,155857,28.4818,0.420948,0.546362,308.716
0.7,30,initial design,D030,0.014,6,0.346547,1.73274,28.0917,2.57393,0.778747,0,185138,30.7987,0.459674,0.615582,350.437
0.7,31,initial design,D001,0.014,2,0.290769,1.45385,34.0756,3.59647,0.649315,0.333333,250098,18.0024,0.316893,0.381104,445.795
0.7,32,initial design,D002,0.014,3,0.570573,2.85287,12.9182,3.1193,0.460306,0.333333,330393,25.3861,0.346816,0.425897,530.496
0.7,33,initial design,D003,0.014,4,0.502148,2.51074,21.7335,2.74138,0.635346,0.333333,424293,27.9723,0.364029,0.452602,670.918
0.7,34,initial design,D004,0.014,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,0.333333,448210,25.5207,0.315804,0.379511,674.311
0.7,35,initial design,D005,0.014,6,0.0402689,0.201345,6.28018,2.52204,0.69822,0.333333,544035,28.0537,0.337074,0.411093,813.938
0.7,36,initial design,D006,0.014,2,0.0899504,0.449752,19.2936,2.87124,0.716168,0.333333,238422,16.7522,0.269643,0.314222,412.783
0.7,37,initial design,D007,0.014,3,0.454335,2.27168,18.7937,3.36181,0.818539,0.333333,346990,22.4594,0.344289,0.422035,573.412
0.7,38,initial design,D008,0.014,4,0.115919,0.579597,15.419,2.40854,0.331029,0.333333,375234,23.7798,0.336219,0.409803,594.894
0.7,39,initial design,D009,0.014,5,0.066195,0.330975,0.689126,3.41476,0.382275,0.333333,472466,27.4998,0.369849,0.461797,733.544
0.7,40,initial design,D010,0.014,6,0.196856,0.984282,4.78015,2.9525,0.678592,0.333333,577784,30.7222,0.352135,0.434073,852.658
0.7,41,initial design,D011,0.014,2,0.543337,2.71668,16.3696,2.78178,0.30774,0.333333,239644,19.7726,0.331516,0.402742,414.371
0.7,42,initial design,D012,0.014,3,0.0206392,0.103196,5.25213,3.30821,0.569906,0.333333,316524,20.3727,0.288361,0.340185,508.994
0.7,43,initial design,D013,0.014,4,0.178491,0.892453,7.5153,3.19921,0.450596,0.333333,399686,24.8804,0.351074,0.432436,628.743
0.7,44,initial design,D014,0.014,5,0.41079,2.05395,25.8792,2.63328,0.533685,0.333333,492926,31.5735,0.370298,0.462509,759.024
0.7,45,initial design,D015,0.014,6,0.481402,2.40701,30.7544,3.00444,0.342453,0.333333,590518,40.7071,0.424253,0.552087,875.69
0.7,46,initial design,D001,0.014,2,0.290769,1.45385,34.0756,3.59647,0.649315,1,860042,18.1474,0.264389,0.307054,1290.41
0.7,47,initial design,D002,0.014,3,0.570573,2.85287,12.9182,3.1193,0.460306,1,1153422,25.5013,0.303731,0.36202,1771.57
0.7,48,initial design,D003,0.014,4,0.502148,2.51074,21.7335,2.74138,0.635346,1,1460920,28.1173,0.320737,0.386747,2316.44
0.7,49,initial design,D004,0.014,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,1,1525358,25.6532,0.295217,0.349865,2526.25
0.7,50,initial design,D005,0.014,6,0.0402689,0.201345,6.28018,2.52204,0.69822,1,1836353,28.2233,0.301767,0.359203,2863.95
0.7,51,initial design,D006,0.014,2,0.0899504,0.449752,19.2936,2.87124,0.716168,1,820723,16.8616,0.233645,0.26611,1251.2
0.7,52,initial design,D007,0.014,3,0.454335,2.27168,18.7937,3.36181,0.818539,1,1205997,22.563,0.296729,0.352013,1891.76
0.7,53,initial design,D008,0.014,4,0.115919,0.579597,15.419,2.40854,0.331029,1,1270551,23.9508,0.294369,0.348663,1972.14
0.7,54,adaptive,D223,0.014,2,0.575741,2.8787,16.0223,3.58865,0.331,0.0911631,113988,20.2907,0.342028,0.418594,253.886
0.7,55,adaptive,D312,0.014,2,0.599242,2.99621,14.5038,2.72553,0.793272,0.0341911,90071,18.0996,0.384553,0.485406,230.567
0.7,56,adaptive,D313,0.014,2,0.599414,2.99707,4.31037,2.46533,0.777664,0.287739,229382,17.6185,0.32706,0.396099,402.851
0.7,57,adaptive,D314,0.014,2,0.58809,2.94045,34.8078,2.51999,0.612032,0.180256,135212,18.6115,0.306174,0.365533,281.977
0.7,58,adaptive,D315,0.014,2,0.578294,2.89147,31.1031,2.97348,0.795113,0.178132,142081,18.3534,0.36191,0.449276,292.987
0.7,59,adaptive,D316,0.014,2,0.594198,2.97099,2.42244,3.04308,0.323411,0.115704,117189,19.8101,0.372661,0.466269,256.766
0.7,60,adaptive,D227,0.014,2,0.599894,2.99947,10.8787,3.64232,0.752722,0.114924,128175,19.3556,0.356714,0.441166,273.63
0.7,61,adaptive,D317,0.014,2,0.585082,2.92541,31.4288,2.64913,0.712501,0.00928043,77381,18.2857,0.42272,0.549428,215.707
0.7,62,adaptive,D136,0.014,2,0.590586,2.95293,35.4693,2.49868,0.314531,0.617668,441643,19.9111,0.302698,0.360536,703.506
0.7,63,adaptive,D318,0.014,2,0.594307,2.97153,14.7308,2.39226,0.818546,0.506152,353804,17.669,0.27228,0.317839,563.879
0.7,64,adaptive,D319,0.014,2,0.598722,2.99361,0.446672,3.11485,0.320241,0.362973,249028,19.9135,0.3153,0.378774,431.416
0.7,65,adaptive,D320,0.014,2,0.57284,2.8642,11.5283,2.30139,0.33023,0.879281,676245,19.6467,0.274831,0.321351,1017.6
0.7,66,adaptive,D043,0.014,2,0.597668,2.98834,35.6988,3.45833,0.305754,0.952747,807974,20.6113,0.285783,0.336568,1263.96
0.7,67,adaptive,D321,0.014,4,0.476388,2.38194,6.1895,2.41494,0.817985,0.0190401,136254,24.6389,0.37254,0.466075,283.983
0.7,68,adaptive,D322,0.014,4,0.0394869,0.197435,33.4241,3.64412,0.339867,0.0440237,150054,24.6644,0.397075,0.505963,304.427
0.7,69,adaptive,D323,0.014,2,0.133747,0.668735,11.5239,2.41519,0.817665,0.107161,116316,16.0226,0.342575,0.419425,276.363
0.7,70,adaptive,D324,0.014,3,0.584476,2.92238,34.338,2.54779,0.805175,0.258854,287404,22.6085,0.323782,0.391239,480.359
0.7,71,adaptive,D325,0.014,2,0.588731,2.94365,1.6463,3.59746,0.727118,0.712611,540985,19.8019,0.282634,0.332169,823.574
0.7,72,adaptive,D326,0.014,3,0.586651,2.93326,2.58233,2.47361,0.701962,0.631299,651812,22.5378,0.31924,0.384546,1008.82
0.7,73,adaptive,D327,0.014,2,0.588337,2.94168,2.63222,2.3166,0.811836,0.626354,475277,17.0498,0.268965,0.313293,735.319
0.7,74,adaptive,D328,0.014,2,0.595278,2.97639,5.25626,2.71911,0.680335,0.436305,306578,18.5755,0.31182,0.373705,510.959
0.7,75,adaptive,D329,0.014,3,0.54145,2.70725,3.23616,3.48551,0.311883,0.218919,206437,25.4839,0.406023,0.520914,371.651
0.7,76,adaptive,D330,0.014,2,0.58312,2.9156,1.15839,2.37143,0.736992,0.84568,703465,17.4806,0.27315,0.319035,1096.84
0.7,77,adaptive,D054,0.014,2,0.419953,2.09977,1.53751,3.61357,0.315058,0.289809,210779,19.8152,0.301979,0.359505,379.671
0.7,78,adaptive,D331,0.014,3,0.593046,2.96523,5.86758,3.60352,0.813251,0.00581927,107503,24.2109,0.403481,0.516644,249.356
0.7,79,adaptive,D240,0.014,3,0.563411,2.81706,0.0472055,2.30393,0.35549,0.334127,315003,23.9697,0.36315,0.451221,520.479
0.7,80,adaptive,D332,0.014,6,0.00714682,0.0357341,34.6087,2.42094,0.389971,0.0531424,209216,28.7695,0.428509,0.559506,381.675
0.7,81,adaptive,D333,0.014,2,0.40471,2.02355,1.08046,2.48317,0.816195,0.110886,120712,16.2613,0.36617,0.455975,270.026
0.7,82,adaptive,D243,0.014,5,0.00342901,0.017145,1.21419,2.63386,0.302,0.13454,220850,25.1937,0.384451,0.485241,386.846
0.7,83,adaptive,D334,0.014,3,0.58379,2.91895,3.43691,3.63882,0.793593,0.2719,317311,24.2768,0.344153,0.421827,510.977
0.7,84,adaptive,D335,0.014,3,0.598043,2.99022,22.9636,3.46383,0.8126,0.0487258,139577,24.3278,0.365394,0.454752,281.963
0.7,85,adaptive,D336,0.014,3,0.564418,2.82209,35.9871,3.64394,0.337526,0.0763682,151122,26.1975,0.43644,0.573482,303.027
0.7,86,adaptive,D337,0.014,4,0.568454,2.84227,1.04874,2.37594,0.819482,0.22441,263864,25.3015,0.388542,0.491908,451.636
0.7,87,adaptive,D338,0.014,2,0.592708,2.96354,35.9888,3.14971,0.819297,0.510085,370340,18.6904,0.292462,0.345964,593.798
0.7,88,adaptive,D161,0.014,2,0.599462,2.99731,34.4812,2.68632,0.806983,0.917724,770728,18.2397,0.265531,0.308607,1174.44
0.7,89,adaptive,D339,0.014,2,0.595781,2.97891,2.2953,2.77056,0.358221,0.818856,615549,20.0532,0.288703,0.340665,976.038
0.7,90,adaptive,D340,0.014,5,0.150325,0.751626,3.46585,2.35157,0.311686,0.211775,271326,26.3295,0.3994,0.509827,479.456
0.7,91,adaptive,D341,0.014,3,0.46491,2.32455,0.864791,2.37454,0.316867,0.636264,602313,23.2793,0.317052,0.381337,911.908
0.7,92,adaptive,D342,0.014,4,0.347721,1.73861,2.67605,2.3288,0.798255,0.167606,226633,22.2485,0.379341,0.476974,410.449
0.7,93,adaptive,D343,0.014,2,0.46621,2.33105,1.67785,3.57777,0.806379,0.565122,417371,18.8805,0.274652,0.321103,638.639
0.7,94,adaptive,D344,0.014,4,0.369735,1.84867,2.79907,2.33625,0.794579,0.43475,511323,22.6302,0.31299,0.375406,768.209
0.7,95,adaptive,D345,0.014,2,0.459559,2.29779,0.52774,2.56043,0.313105,0.771191,535361,18.723,0.275012,0.3216,818.961
0.7,96,adaptive,D346,0.014,2,0.478502,2.39251,2.20309,3.58111,0.320005,0.677595,481722,20.4499,0.278305,0.326152,735.879
0.7,97,adaptive,D347,0.014,4,0.57917,2.89585,2.43282,2.34847,0.781677,0.888582,1291231,26.007,0.314494,0.377598,1981.11
0.7,98,adaptive,D348,0.014,2,0.258885,1.29443,32.0593,2.37036,0.80147,0.289522,225205,16.2554,0.311498,0.373237,406.203
0.7,99,adaptive,D349,0.014,2,0.485466,2.42733,35.5433,2.84906,0.32881,0.686191,499981,19.5172,0.290577,0.343303,760.698
0.7,100,adaptive,D350,0.014,2,0.272452,1.36226,5.58271,2.32942,0.761218,0.45032,301776,16.0705,0.283723,0.333688,515.223
0.7,101,adaptive,D351,0.014,3,0.599553,2.99776,3.13097,2.5689,0.307113,0.698264,686019,25.2653,0.320115,0.385832,1019.63
0.7,102,adaptive,D352,0.014,2,0.427585,2.13793,3.9683,2.39937,0.818361,0.583627,426062,16.4013,0.277576,0.325143,672.807
0.7,103,adaptive,D353,0.014,3,0.593081,2.9654,33.2239,2.49442,0.314849,0.702463,685572,25.6262,0.328531,0.398288,1044.57
0.7,104,adaptive,D354,0.014,4,0.381962,1.90981,1.61141,2.45315,0.319965,0.606434,661913,27.7595,0.331488,0.402701,1012.68
0.7,105,adaptive,D355,0.014,4,0.460907,2.30453,34.9222,2.30668,0.774678,0.0505653,168501,24.5767,0.378257,0.475228,327.649
0.7,106,adaptive,D356,0.014,4,0.598834,2.99417,15.7216,2.31718,0.804184,0.160983,232337,26.9209,0.407364,0.523174,419.944
0.7,107,adaptive,D357,0.014,4,0.54991,2.74955,35.0694,2.31337,0.786968,0.350405,435925,26.3959,0.353694,0.436482,697.045
0.7,108,adaptive,D358,0.014,5,0.319786,1.59893,1.24376,2.38791,0.786172,0.104002,242545,25.3788,0.407728,0.52379,419.656
0.7,109,adaptive,D359,0.014,2,0.450647,2.25324,33.365,2.37224,0.307263,0.912926,695958,19.159,0.261563,0.303219,1040.39
0.7,110,adaptive,D360,0.014,5,0.317506,1.58753,0.694646,2.37239,0.727395,0.526973,791118,25.7758,0.338804,0.413705,1183.67
0.7,111,adaptive,D361,0.014,5,0.139547,0.697737,1.8096,2.46154,0.311694,0.564175,727960,27.5113,0.316114,0.379964,1079.59
0.7,112,adaptive,D362,0.014,5,0.414416,2.07208,33.0617,2.44421,0.81457,0.56854,871135,27.7267,0.32945,0.399657,1306.96
0.7,113,adaptive,D363,0.014,4,0.406809,2.03404,0.958499,3.4273,0.810345,0.380046,469080,26.1768,0.336076,0.409587,715.448
0.7,114,adaptive,D364,0.014,4,0.276765,1.38382,35.9371,3.4539,0.314754,0.669103,819270,27.528,0.320836,0.386892,1206.05
0.7,115,adaptive,D365,0.014,3,0.402862,2.01431,2.21453,2.31453,0.777442,0.863253,924923,20.3399,0.27606,0.323047,1415.18
0.7,116,adaptive,D366,0.014,2,0.571378,2.85689,34.7031,3.59046,0.612115,0.596351,466255,19.7313,0.285687,0.336434,705.39
0.7,117,adaptive,D367,0.014,2,0.588446,2.94223,7.34768,3.63415,0.817993,0.958699,840295,19.1782,0.276426,0.323553,1272.84
0.7,118,adaptive,D368,0.014,3,0.590576,2.95288,34.4128,3.6361,0.377239,0.802733,884916,26.5213,0.328049,0.39757,1325.45
0.7,119,adaptive,D369,0.014,2,0.0099117,0.0495585,1.7134,2.30939,0.724569,0.578225,392200,15.609,0.269695,0.314293,614.341
0.7,120,adaptive,D370,0.014,2,0.0056368,0.028184,10.5224,2.31266,0.357389,0.379231,232492,16.9109,0.301789,0.359234,408.411
0.7,121,adaptive,D371,0.014,2,0.197588,0.987941,27.676,3.53647,0.300186,0.22522,161555,18.2803,0.343405,0.420688,325.055
0.7,122,adaptive,D372,0.014,2,0.211151,1.05576,34.8139,3.57391,0.302236,0.767148,572620,18.534,0.273216,0.319126,871.341
0.7,123,adaptive,D373,0.014,2,0.0372802,0.186401,2.3866,3.64667,0.347187,0.277967,214782,17.5901,0.322655,0.389575,385.022
0.7,124,adaptive,D374,0.014,2,0.00103986,0.00519932,6.49694,2.39305,0.818657,0.837329,651050,15.7702,0.250625,0.288515,984.683
0.7,125,adaptive,D375,0.014,2,0.011951,0.0597551,35.1435,3.63335,0.328594,0.597654,432865,17.8541,0.255801,0.295446,665.717
0.7,126,adaptive,D376,0.014,2,0.201249,1.00624,1.04072,2.31684,0.752926,0.907078,726977,15.6457,0.250884,0.288862,1112.07
0.7,127,adaptive,D377,0.014,2,0.568252,2.84126,6.63041,3.53803,0.308081,0.998041,847423,20.304,0.268566,0.312749,1289.59
0.7,128,adaptive,D378,0.014,4,0.203554,1.01777,0.896599,2.44606,0.80401,0.617417,741843,21.6322,0.294267,0.348518,1112.94
0.7,129,adaptive,D379,0.014,6,0.142155,0.710776,32.6018,2.33762,0.819176,0.00645436,181226,28.0723,0.373187,0.467107,347.197
0.7,130,adaptive,D380,0.014,5,0.350019,1.7501,4.84343,2.47123,0.818469,0.992023,1702629,26.6787,0.305607,0.364717,2634.77
0.7,131,adaptive,D381,0.014,5,0.0284849,0.142425,34.7137,3.45717,0.313533,0.464937,611287,27.8769,0.342136,0.418758,933.082
0.7,132,adaptive,D382,0.014,3,0.463617,2.31808,34.0581,2.40399,0.813773,0.862647,973998,20.8558,0.278381,0.326259,1495.11
0.7,133,adaptive,D383,0.014,4,0.468227,2.34113,32.8127,3.55111,0.782379,0.681141,935570,28.0851,0.336539,0.410286,1408.72
0.7,134,adaptive,D384,0.014,5,0.0132903,0.0664514,5.73806,3.58617,0.30237,0.915897,1437444,27.6846,0.320343,0.386168,2276.11
0.7,135,adaptive,D385,0.014,3,0.0395565,0.197782,1.46815,3.49048,0.31869,0.530237,478248,21.3925,0.286481,0.337546,727.606
0.7,136,adaptive,D113,0.014,2,0.595018,2.97509,1.87824,2.45082,0.306323,0.989412,752603,19.9198,0.271839,0.317234,1159.2
0.7,137,adaptive,D208,0.014,2,0.553073,2.76537,29.7243,3.59897,0.818685,0.814833,688171,19.035,0.282154,0.3315,1049.34
0.7,138,adaptive,D386,0.014,3,0.305731,1.52865,32.7983,3.58429,0.818628,0.377879,372157,21.5709,0.324356,0.392089,591.292
0.7,139,adaptive,D387,0.014,3,0.590271,2.95135,29.3612,3.57828,0.805505,0.712091,780614,24.6709,0.321114,0.387303,1186.86
0.7,140,adaptive,D388,0.014,4,0.266063,1.33032,34.8169,3.60684,0.599415,0.738055,945401,26.0623,0.307721,0.367767,1401.62
0.7,141,adaptive,D389,0.014,4,0.309743,1.54872,0.103727,3.64171,0.765729,0.759315,1003861,25.7144,0.316825,0.381004,1486.91
0.7,142,adaptive,D390,0.014,2,0.0220821,0.11041,2.05269,3.62549,0.777598,0.483695,327925,17.4586,0.291475,0.344569,537.051
0.7,143,adaptive,D391,0.014,5,0.208579,1.0429,35.226,3.36805,0.798678,0.737857,1150918,28.2736,0.319464,0.384875,1760.5
0.7,144,adaptive,D392,0.014,3,0.186696,0.933478,3.03772,3.64354,0.790482,0.679871,713650,21.0417,0.287649,0.339184,1067.89
0.7,145,adaptive,D393,0.014,5,0.151189,0.755946,0.629648,3.42551,0.81231,0.128802,261084,27.2931,0.396666,0.505284,465.364
0.7,146,adaptive,D394,0.014,6,0.0256062,0.128031,1.79484,2.32689,0.351563,0.216706,296148,27.9774,0.395852,0.503937,484.466
0.7,147,adaptive,D395,0.014,3,0.595133,2.97567,29.5995,2.33381,0.795096,0.884876,1015838,22.532,0.28649,0.337559,1557.15
0.7,148,adaptive,D396,0.014,4,0.474385,2.37192,0.406402,3.63072,0.779024,0.85661,1305244,27.8919,0.330071,0.400583,2028.57
0.7,149,adaptive,D397,0.014,3,0.0403993,0.201996,32.3507,3.64868,0.779457,0.421892,396476,20.5172,0.316407,0.380393,620.97
0.7,150,adaptive,D398,0.014,2,0.174914,0.874568,31.6887,3.62644,0.812276,0.741355,566339,17.5089,0.248528,0.285722,837.289
0.7,151,adaptive,D399,0.014,3,0.585084,2.92542,7.99167,3.61095,0.312094,0.759417,780161,26.4529,0.331664,0.402964,1185.68
0.7,152,adaptive,D400,0.014,4,0.255584,1.27792,1.54593,3.63801,0.403985,0.57,677896,27.5125,0.314742,0.37796,1001.34
0.7,153,adaptive,D401,0.014,2,0.599062,2.99531,33.8978,3.61954,0.438559,0.894869,746777,20.4018,0.285504,0.336178,1173.37
1,1,initial design,D001,0.02,2,0.290769,1.45385,34.0756,3.59647,0.649315,0,76086,25.8898,0.404854,0.518949,212.549
1,2,initial design,D002,0.02,3,0.570573,2.85287,12.9182,3.1193,0.460306,0,102481,36.358,0.456322,0.609398,241.767
1,3,initial design,D003,0.02,4,0.502148,2.51074,21.7335,2.74138,0.635346,0,132098,40.0576,0.457234,0.611077,273.597
1,4,initial design,D004,0.02,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,0,146068,36.493,0.380124,0.478235,286.966
1,5,initial design,D005,0.02,6,0.0402689,0.201345,6.28018,2.52204,0.69822,0,175007,40.2483,0.392609,0.498583,320.205
1,6,initial design,D006,0.02,2,0.0899504,0.449752,19.2936,2.87124,0.716168,0,74118,24.0728,0.33441,0.407082,212.09
1,7,initial design,D007,0.02,3,0.454335,2.27168,18.7937,3.36181,0.818539,0,103801,32.2109,0.365927,0.455591,238.352
1,8,initial design,D008,0.02,4,0.115919,0.579597,15.419,2.40854,0.331029,0,117928,34.1108,0.354067,0.43706,253.951
1,9,initial design,D009,0.02,5,0.066195,0.330975,0.689126,3.41476,0.382275,0,150391,39.3541,0.442382,0.584081,294.476
1,10,initial design,D010,0.02,6,0.196856,0.984282,4.78015,2.9525,0.678592,0,182039,44.0102,0.4136,0.533753,339.059
1,11,initial design,D011,0.02,2,0.543337,2.71668,16.3696,2.78178,0.30774,0,74900,28.2752,0.420736,0.545997,203.836
1,12,initial design,D012,0.02,3,0.0206392,0.103196,5.25213,3.30821,0.569906,0,99337,29.1012,0.369961,0.461974,237.517
1,13,initial design,D013,0.02,4,0.178491,0.892453,7.5153,3.19921,0.450596,0,126862,35.6471,0.409699,0.527122,263.268
1,14,initial design,D014,0.02,5,0.41079,2.05395,25.8792,2.63328,0.533685,0,156303,45.2135,0.46351,0.622707,303.799
1,15,initial design,D015,0.02,6,0.481402,2.40701,30.7544,3.00444,0.342453,0,186329,58.2582,0.515101,0.723815,347.46
1,16,initial design,D016,0.02,2,0.212578,1.06289,31.4238,2.36352,0.356418,0,69851,25.0444,0.369795,0.461711,199.564
1,17,initial design,D017,0.02,3,0.590406,2.95203,32.458,2.66228,0.748151,0,104919,33.3618,0.414141,0.534676,235.961
1,18,initial design,D018,0.02,4,0.469984,2.34992,22.8921,3.25118,0.620563,0,131207,41.0984,0.418599,0.542315,272.298
1,19,initial design,D019,0.02,5,0.527182,2.63591,21.0266,3.22825,0.755507,0,160210,48.0813,0.471076,0.63691,314.267
1,20,initial design,D020,0.02,6,0.430457,2.15228,10.1739,3.10993,0.52474,0,182188,54.2852,0.437222,0.57487,335.537
1,21,initial design,D021,0.02,2,0.384658,1.92329,24.2273,2.53946,0.420002,0,71705,26.4517,0.420581,0.54573,203.537
1,22,initial design,D022,0.02,3,0.316463,1.58231,8.81833,3.04451,0.492097,0,101486,31.8047,0.381439,0.48036,244.187
1,23,initial design,D023,0.02,4,0.221947,1.10974,3.44491,3.43693,0.604316,0,128213,35.8466,0.400264,0.511266,278.64
1,24,initial design,D024,0.02,5,0.146325,0.731627,29.048,3.52906,0.70128,0,156256,40.5849,0.370169,0.462304,305.658
1,25,initial design,D025,0.02,6,0.247122,1.23561,17.8629,3.62782,0.787632,0,186689,47.069,0.400201,0.51116,339.185
1,26,initial design,D026,0.02,2,0.139703,0.698513,1.35647,2.83542,0.438617,0,70490,24.6756,0.333855,0.406248,201.06
1,27,initial design,D027,0.02,3,0.363809,1.81904,34.923,2.31808,0.387235,0,95080,32.3938,0.40546,0.519967,228.847
1,28,initial design,D028,0.02,4,0.324487,1.62244,11.421,3.49156,0.488611,0,129045,38.9805,0.410172,0.527924,266.606
1,29,initial design,D029,0.02,5,0.269197,1.34599,27.3394,2.92864,0.584553,0,155857,40.9619,0.398257,0.507924,304.542
1,30,initial design,D030,0.02,6,0.346547,1.73274,28.0917,2.57393,0.778747,0,185138,44.275,0.437437,0.575253,342.067
1,31,initial design,D001,0.02,2,0.290769,1.45385,34.0756,3.59647,0.649315,0.333333,250098,25.9726,0.296621,0.35186,431.733
1,32,initial design,D002,0.02,3,0.570573,2.85287,12.9182,3.1193,0.460306,0.333333,330393,36.5393,0.317637,0.382194,518.056
1,33,initial design,D003,0.02,4,0.502148,2.51074,21.7335,2.74138,0.635346,0.333333,424293,40.2462,0.334444,0.407132,675.187
1,34,initial design,D004,0.02,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,0.333333,448210,36.7232,0.28543,0.336074,687.151
1,35,initial design,D005,0.02,6,0.0402689,0.201345,6.28018,2.52204,0.69822,0.333333,544035,40.3453,0.307409,0.367316,821.816
1,36,initial design,D006,0.02,2,0.0899504,0.449752,19.2936,2.87124,0.716168,0.333333,238422,24.1838,0.247523,0.284385,407.779
1,37,initial design,D007,0.02,3,0.454335,2.27168,18.7937,3.36181,0.818539,0.333333,346990,32.3537,0.319518,0.384954,569.455
1,38,initial design,D008,0.02,4,0.115919,0.579597,15.419,2.40854,0.331029,0.333333,375234,34.2408,0.310301,0.3715,599.361
1,39,initial design,D009,0.02,5,0.066195,0.330975,0.689126,3.41476,0.382275,0.333333,472466,39.5588,0.340314,0.415992,726.187
1,40,initial design,D010,0.02,6,0.196856,0.984282,4.78015,2.9525,0.678592,0.333333,577784,44.1698,0.31825,0.383092,845.868
1,41,initial design,D011,0.02,2,0.543337,2.71668,16.3696,2.78178,0.30774,0.333333,239644,28.5087,0.309852,0.37085,411.287
1,42,initial design,D012,0.02,3,0.0206392,0.103196,5.25213,3.30821,0.569906,0.333333,316524,29.3607,0.259925,0.301003,504.897
1,43,initial design,D013,0.02,4,0.178491,0.892453,7.5153,3.19921,0.450596,0.333333,399686,35.8119,0.324206,0.391867,655.771
1,44,initial design,D014,0.02,5,0.41079,2.05395,25.8792,2.63328,0.533685,0.333333,492926,45.4014,0.335925,0.40936,749.556
1,45,initial design,D015,0.02,6,0.481402,2.40701,30.7544,3.00444,0.342453,0.333333,590518,58.4616,0.387646,0.490445,882.09
1,46,initial design,D001,0.02,2,0.290769,1.45385,34.0756,3.59647,0.649315,1,860042,26.1865,0.234635,0.267402,1283.19
1,47,initial design,D002,0.02,3,0.570573,2.85287,12.9182,3.1193,0.460306,1,1153422,36.7084,0.26555,0.308633,1754.52
1,48,initial design,D003,0.02,4,0.502148,2.51074,21.7335,2.74138,0.635346,1,1460920,40.4607,0.283785,0.333775,2251.82
1,49,initial design,D004,0.02,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,1,1525358,36.9179,0.262343,0.304276,2519.97
1,50,initial design,D005,0.02,6,0.0402689,0.201345,6.28018,2.52204,0.69822,1,1836353,40.5936,0.265189,0.308142,2818.73
1,51,initial design,D006,0.02,2,0.0899504,0.449752,19.2936,2.87124,0.716168,1,820723,24.3461,0.202393,0.22614,1251.87
1,52,initial design,D007,0.02,3,0.454335,2.27168,18.7937,3.36181,0.818539,1,1205997,32.5072,0.263043,0.305226,1959.51
1,53,initial design,D008,0.02,4,0.115919,0.579597,15.419,2.40854,0.331029,1,1270551,34.492,0.26093,0.302363,2006.1
1,54,adaptive,D223,0.02,2,0.575741,2.8787,16.0223,3.58865,0.331,0.0911631,113988,29.2396,0.318233,0.383067,250.339
1,55,adaptive,D312,0.02,2,0.599242,2.99621,14.5038,2.72553,0.793272,0.0341911,90071,26.1112,0.368536,0.459714,224.81
1,56,adaptive,D313,0.02,2,0.599414,2.99707,4.31037,2.46533,0.777664,0.287739,229382,25.4298,0.307301,0.36716,407.515
1,57,adaptive,D402,0.02,2,0.599843,2.99922,35.0937,3.08214,0.408356,0.108886,119768,28.6808,0.366684,0.456786,254.616
1,58,adaptive,D315,0.02,2,0.578294,2.89147,31.1031,2.97348,0.795113,0.178132,142081,26.4782,0.342787,0.419747,293.042
1,59,adaptive,D133,0.02,3,0.59409,2.97045,32.8198,2.72813,0.741512,0.117488,171717,33.7035,0.358837,0.444471,333.685
1,60,adaptive,D403,0.02,2,0.599027,2.99514,1.15805,3.39806,0.629315,0.105112,123483,27.6852,0.350828,0.432057,265.103
1,61,adaptive,D228,0.02,2,0.576186,2.88093,29.5513,2.37581,0.763517,0.457489,315828,25.6933,0.272273,0.31783,571.961
1,62,adaptive,D136,0.02,2,0.590586,2.95293,35.4693,2.49868,0.314531,0.617668,441643,28.7086,0.276905,0.324215,759.18
1,63,adaptive,D404,0.02,2,0.574615,2.87308,34.6494,3.39126,0.452958,0.334698,244626,28.8051,0.290613,0.343354,436.784
1,64,adaptive,D405,0.02,2,0.587191,2.93596,3.14762,2.41404,0.325005,0.560911,386792,27.765,0.265991,0.309234,625.085
1,65,adaptive,D320,0.02,2,0.57284,2.8642,11.5283,2.30139,0.33023,0.879281,676245,28.3315,0.243581,0.27916,1051.85
1,66,adaptive,D406,0.02,2,0.5763,2.8815,29.0259,2.37461,0.759457,0.325106,242889,25.681,0.277274,0.324725,428.235
1,67,adaptive,D407,0.02,2,0.590532,2.95266,32.0148,3.51363,0.424077,0.544685,401139,29.1698,0.25821,0.298689,630.428
1,68,adaptive,D408,0.02,2,0.165558,0.827792,11.7043,2.31829,0.787113,0.00374475,73495,23.1123,0.288511,0.340395,225.745
1,69,adaptive,D142,0.02,2,0.589243,2.94622,29.6073,2.49988,0.330887,0.099502,111918,28.3543,0.374336,0.468942,256.136
1,70,adaptive,D143,0.02,2,0.598525,2.99262,34.9911,2.32114,0.345266,0.834971,640896,28.4646,0.241609,0.276556,970.143
1,71,adaptive,D232,0.02,3,0.00228297,0.0114148,7.55646,3.567,0.311568,0.0586196,123589,30.0338,0.34041,0.416137,322.588
1,72,adaptive,D409,0.02,3,0.591953,2.95976,12.9832,2.34352,0.794747,0.0126646,105714,32.1032,0.375319,0.470514,254.601
1,73,adaptive,D327,0.02,2,0.588337,2.94168,2.63222,2.3166,0.811836,0.626354,475277,24.624,0.243214,0.278675,772.931
1,74,adaptive,D410,0.02,5,0.018343,0.091715,27.8419,2.32234,0.344446,0.0199375,146458,37.1618,0.33008,0.400597,302.941
1,75,adaptive,D411,0.02,2,0.578416,2.89208,3.06718,3.02224,0.315565,0.519442,371624,28.6741,0.252149,0.290551,607.832
1,76,adaptive,D412,0.02,3,0.588231,2.94115,1.48326,3.24463,0.792315,0.130438,167971,35.0618,0.354906,0.438359,337.458
1,77,adaptive,D413,0.02,4,0.400665,2.00333,35.8391,2.32453,0.781708,0.17528,230874,34.1861,0.356345,0.440593,418.255
1,78,adaptive,D414,0.02,3,0.480174,2.40087,0.0676516,2.38235,0.343147,0.0131172,98845,33.3187,0.351138,0.432535,224.389
1,79,adaptive,D415,0.02,2,0.562699,2.81349,34.6795,3.32104,0.696359,0.890576,759392,27.7518,0.239552,0.273847,1194.68
1,80,adaptive,D416,0.02,2,0.572231,2.86116,0.373245,3.56742,0.811347,0.468311,354466,27.0222,0.285597,0.336307,571.22
1,81,adaptive,D417,0.02,2,0.557585,2.78792,1.87144,3.64778,0.4273,0.908806,730091,29.6703,0.250772,0.288711,1153.62
1,82,adaptive,D418,0.02,2,0.557911,2.78955,3.17532,3.50258,0.816652,0.117542,128955,26.685,0.329314,0.399454,271.893
1,83,adaptive,D419,0.02,4,0.0102808,0.0514039,33.4809,2.37067,0.317886,0.101627,176259,33.0368,0.367336,0.457815,332.044
1,84,adaptive,D420,0.02,3,0.256134,1.28067,1.85518,3.61601,0.810383,0.0736792,141737,31.3858,0.380672,0.479121,289.747
1,85,adaptive,D421,0.02,2,0.599381,2.99691,11.1928,3.60643,0.792458,0.734986,581645,27.977,0.247962,0.284968,917.692
1,86,adaptive,D422,0.02,3,0.595579,2.97789,8.54959,2.50304,0.415483,0.156937,174257,35.8502,0.361794,0.449095,334.304
1,87,adaptive,D423,0.02,4,0.435138,2.17569,1.83873,2.45002,0.766133,0.066142,163396,35.7497,0.383054,0.482974,306.138
1,88,adaptive,D424,0.02,3,0.560672,2.80336,33.5191,2.45536,0.811091,0.101586,165038,31.7809,0.372751,0.466412,311.021
1,89,adaptive,D425,0.02,3,0.598072,2.99036,2.78446,2.32343,0.779669,0.785053,791135,31.3857,0.250431,0.288257,1231.69
1,90,adaptive,D426,0.02,3,0.594652,2.97326,34.5089,2.3273,0.365641,0.0536583,130393,36.0523,0.321649,0.388091,263.045
1,91,adaptive,D427,0.02,2,0.081997,0.409985,34.5618,2.31014,0.809007,0.270435,207815,22.9324,0.27613,0.323143,363.357
1,92,adaptive,D428,0.02,2,0.0207965,0.103982,33.8612,2.31824,0.313312,0.311037,211179,24.6005,0.296064,0.351068,383.606
1,93,adaptive,D429,0.02,2,0.140519,0.702597,33.3708,2.32633,0.382536,0.419552,267552,24.8187,0.282983,0.332656,455.833
1,94,adaptive,D430,0.02,2,0.137866,0.689329,35.1356,2.32893,0.819768,0.6571,473420,23.2056,0.223177,0.252543,751.594
1,95,adaptive,D431,0.02,2,0.33333,1.66665,0.782191,2.30715,0.523587,0.448879,298339,24.323,0.254955,0.294311,490.388
1,96,adaptive,D432,0.02,2,0.56697,2.83485,34.0215,2.66045,0.305305,0.788511,587874,28.6881,0.233256,0.265603,946.929
1,97,adaptive,D433,0.02,2,0.592967,2.96483,4.83891,3.6396,0.617869,0.939552,804962,28.4173,0.249699,0.287281,1312.23
1,98,adaptive,D257,0.02,2,0.375615,1.87807,0.798213,2.47634,0.764028,0.980848,797138,23.8732,0.230781,0.262379,1314.9
1,99,adaptive,D434,0.02,4,0.0441173,0.220587,31.7055,3.6364,0.32169,0.0906942,182778,35.5608,0.39464,0.501933,346.428
1,100,adaptive,D435,0.02,3,0.00739185,0.0369592,34.4603,3.61146,0.381557,0.682267,662463,30.4283,0.269303,0.313756,1089.65
1,101,adaptive,D436,0.02,2,0.0104726,0.0523629,0.879141,3.64009,0.756387,0.075874,111564,24.304,0.362872,0.450785,254.612
1,102,adaptive,D437,0.02,2,0.00044807,0.00224035,9.85106,3.63273,0.78531,0.729267,544913,24.6539,0.236793,0.270226,877.418
1,103,adaptive,D438,0.02,4,0.0111415,0.0557076,20.6161,3.6355,0.749103,0.0131005,127225,33.8952,0.326876,0.395826,270.174
1,104,adaptive,D439,0.02,2,0.312817,1.56409,9.31837,3.63848,0.330799,0.185152,140030,27.2558,0.352701,0.434947,297.504
1,105,adaptive,D440,0.02,2,0.0894189,0.447094,4.62063,3.64048,0.454659,0.679453,502679,25.5862,0.237718,0.271439,793.941
1,106,adaptive,D441,0.02,2,0.209964,1.04982,34.8485,2.30205,0.314192,0.934357,695216,25.5625,0.209946,0.235653,1120.55
1,107,adaptive,D442,0.02,4,0.0197611,0.0988055,6.76316,3.58371,0.333944,0.234075,275656,34.9598,0.337835,0.41224,476.351
1,108,adaptive,D443,0.02,3,0.526718,2.63359,35.5805,3.59365,0.808523,0.373688,376670,34.4359,0.321619,0.388046,634.162
1,109,adaptive,D444,0.02,3,0.419312,2.09656,34.9552,3.64879,0.535021,0.333986,337954,34.6834,0.315553,0.379144,561.133
1,110,adaptive,D269,0.02,2,0.591205,2.95602,33.3843,3.64671,0.785047,0.965082,866324,28.0033,0.246247,0.282691,1415.95
1,111,adaptive,D445,0.02,2,0.0445666,0.222833,1.86533,3.63693,0.333716,0.972836,749670,26.3109,0.226951,0.257413,1232.25
1,112,adaptive,D446,0.02,5,0.0439965,0.219983,35.9795,2.38619,0.703689,0.0316286,160365,35.8871,0.383268,0.48332,315.529
1,113,adaptive,D447,0.02,4,0.130615,0.653077,34.6638,3.63618,0.707705,0.407019,497579,35.6379,0.29106,0.343985,817.107
1,114,adaptive,D448,0.02,4,0.566063,2.83031,35.0171,2.32246,0.809188,0.0743883,197388,37.9572,0.397435,0.506559,365.474
1,115,adaptive,D092,0.02,3,0.599337,2.99669,32.9361,2.32767,0.762099,0.975073,1140026,32.8093,0.25927,0.30012,1843.53
1,116,adaptive,D449,0.02,4,0.377495,1.88747,0.46777,2.34265,0.725168,0.418841,466590,33.2744,0.311481,0.373213,744.486
1,117,adaptive,D450,0.02,5,0.100528,0.502639,2.00157,2.38749,0.801361,0.110582,219609,34.6859,0.365251,0.454525,408.38
1,118,adaptive,D451,0.02,5,0.264234,1.32117,21.1739,2.33704,0.80973,0.400016,559415,37.2747,0.302252,0.359898,893.085
1,119,adaptive,D452,0.02,4,0.503428,2.51714,0.0228395,2.35894,0.757027,0.921347,1301967,35.9777,0.27928,0.327504,2227.54
1,120,adaptive,D453,0.02,3,0.594103,2.97052,1.87246,3.56994,0.815164,0.663571,701720,36.3336,0.278734,0.326747,1107.02
1,121,adaptive,D454,0.02,5,0.153421,0.767105,0.500273,2.32136,0.383105,0.383827,475067,37.1536,0.330177,0.400742,761.203
1,122,adaptive,D455,0.02,6,0.0290082,0.145041,7.68831,2.36666,0.351688,0.0307857,174505,41.6028,0.356356,0.44061,332.353
1,123,adaptive,D456,0.02,2,0.0584171,0.292086,3.65644,2.34838,0.818299,0.350564,241477,22.1931,0.269229,0.313656,422.391
1,124,adaptive,D457,0.02,4,0.427927,2.13964,5.35736,2.34625,0.301073,0.30587,365048,40.1524,0.356831,0.441348,594.057
1,125,adaptive,D458,0.02,4,0.382622,1.91311,0.66426,2.30552,0.816606,0.755014,951099,32.2435,0.273877,0.320036,1585.19
1,126,adaptive,D459,0.02,4,0.358656,1.79328,1.95216,2.31044,0.552496,0.88953,1133443,36.3688,0.266029,0.309285,1828.76
1,127,adaptive,D460,0.02,5,0.0336896,0.168448,3.28674,3.48294,0.795081,0.282472,457849,38.3251,0.323715,0.391141,748.874
1,128,adaptive,D461,0.02,2,0.586777,2.93388,2.81509,2.35711,0.785546,0.907725,754435,24.9626,0.236679,0.270076,1244.32
1,129,adaptive,D462,0.02,5,0.29542,1.4771,0.0892593,2.36542,0.711223,0.606294,867553,36.9504,0.301052,0.358179,1372.11
1,130,adaptive,D463,0.02,4,0.311987,1.55994,2.56277,3.64504,0.80726,0.710724,957248,36.8209,0.290246,0.342837,1546.79
1,131,adaptive,D203,0.02,2,0.00160931,0.00804657,0.798766,2.31428,0.414488,0.905075,672394,23.4086,0.231646,0.263505,1061.42
1,132,adaptive,D464,0.02,4,0.255788,1.27894,2.09427,2.32726,0.819693,0.857719,1156293,31.8904,0.250716,0.288637,1945.86
1,133,adaptive,D465,0.02,2,0.315257,1.57628,8.09237,3.63965,0.787349,0.544328,412772,25.6727,0.264995,0.307877,674.017
1,134,adaptive,D466,0.02,2,0.416798,2.08399,1.36127,3.60077,0.788816,0.842281,721641,26.2012,0.247235,0.284003,1213.72
1,135,adaptive,D467,0.02,4,0.593321,2.9666,0.0902418,2.38397,0.818572,0.0419459,147345,36.9012,0.424847,0.55312,307.69
1,136,adaptive,D468,0.02,5,0.00392568,0.0196284,35.582,3.59596,0.462551,0.284238,438838,39.6546,0.319813,0.385387,709.218
1,137,adaptive,D469,0.02,5,0.168453,0.842266,2.54705,3.54884,0.795798,0.774667,1200649,40.1806,0.283486,0.333358,1920.45
1,138,adaptive,D470,0.02,2,0.552412,2.76206,31.8608,3.62984,0.341506,0.776569,608049,29.3636,0.265495,0.308558,1010.42
1,139,adaptive,D471,0.02,5,0.0368125,0.184062,1.27175,2.3274,0.306862,0.432916,486944,35.5817,0.300805,0.357826,828.402
1,140,adaptive,D472,0.02,3,0.520723,2.60362,34.0592,3.63194,0.304876,0.873185,963038,37.4937,0.278045,0.325792,1614.51
1,141,adaptive,D473,0.02,6,0.189403,0.947017,3.83551,2.38555,0.818298,0.35561,594199,39.0587,0.30812,0.368343,935.096
1,142,adaptive,D474,0.02,2,0.457653,2.28827,18.308,3.62716,0.344219,0.981135,822550,28.697,0.235215,0.26816,1317
1,143,adaptive,D475,0.02,5,0.443506,2.21753,0.181506,2.329,0.734514,0.568923,858971,40.0487,0.303892,0.36225,1394.21
1,144,adaptive,D476,0.02,2,0.0316464,0.158232,10.1276,2.30049,0.803262,0.778646,564518,22.9527,0.214093,0.240916,871.449
1,145,adaptive,D477,0.02,5,0.00522088,0.0261044,0.570543,3.59017,0.325192,0.505793,665068,39.1269,0.314297,0.377311,1030.76
1,146,adaptive,D478,0.02,6,0.245107,1.22553,1.91949,2.38281,0.801369,0.834837,1556120,41.0453,0.278117,0.325892,2616.36
1,147,adaptive,D479,0.02,4,0.0451582,0.225791,9.65506,3.60213,0.312497,0.935588,1232206,35.7192,0.254826,0.294137,2011.27
1,148,adaptive,D480,0.02,3,0.245721,1.22861,1.16472,3.64251,0.801484,0.731789,769061,30.6257,0.260788,0.302171,1196.2
1,149,adaptive,D481,0.02,2,0.593796,2.96898,33.9607,2.51299,0.819085,0.985754,851623,25.882,0.235441,0.268457,1407.94
1,150,adaptive,D482,0.02,2,0.599315,2.99658,1.16099,2.44853,0.369862,0.945878,734606,27.6981,0.253727,0.292663,1179.29
1,151,adaptive,D483,0.02,2,0.436095,2.18047,0.970621,2.33424,0.342815,0.589353,393121,26.3001,0.257673,0.297965,660.539
1,152,adaptive,D129,0.02,2,0.406439,2.03219,0.154558,2.3472,0.300207,0.95736,724161,26.4058,0.247753,0.284691,1166.23
1,153,adaptive,D401,0.02,2,0.599062,2.99531,33.8978,3.61954,0.438559,0.894869,746777,29.4096,0.254817,0.294126,1249.88
1.5,1,initial design,D001,0.03,2,0.290769,1.45385,34.0756,3.59647,0.649315,0,76086,39.4956,0.394149,0.501122,219.698
1.5,2,initial design,D002,0.03,3,0.570573,2.85287,12.9182,3.1193,0.460306,0,102481,55.2539,0.44335,0.585818,252.963
1.5,3,initial design,D003,0.03,4,0.502148,2.51074,21.7335,2.74138,0.635346,0,132098,60.8402,0.441429,0.582374,286.2
1.5,4,initial design,D004,0.03,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,0,146068,55.412,0.365463,0.454859,303.379
1.5,5,initial design,D005,0.03,6,0.0402689,0.201345,6.28018,2.52204,0.69822,0,175007,61.0772,0.375841,0.47135,342.171
1.5,6,initial design,D006,0.03,2,0.0899504,0.449752,19.2936,2.87124,0.716168,0,74118,36.7392,0.323427,0.390714,224.272
1.5,7,initial design,D007,0.03,3,0.454335,2.27168,18.7937,3.36181,0.818539,0,103801,48.9991,0.349963,0.430725,246.89
1.5,8,initial design,D008,0.03,4,0.115919,0.579597,15.419,2.40854,0.331029,0,117928,51.853,0.333849,0.406239,269.432
1.5,9,initial design,D009,0.03,5,0.066195,0.330975,0.689126,3.41476,0.382275,0,150391,59.7341,0.426205,0.555484,295.238
1.5,10,initial design,D010,0.03,6,0.196856,0.984282,4.78015,2.9525,0.678592,0,182039,66.7593,0.392592,0.498555,335.111
1.5,11,initial design,D011,0.03,2,0.543337,2.71668,16.3696,2.78178,0.30774,0,74900,43.0659,0.40897,0.525888,206.307
1.5,12,initial design,D012,0.03,3,0.0206392,0.103196,5.25213,3.30821,0.569906,0,99337,44.2914,0.354683,0.438014,239.199
1.5,13,initial design,D013,0.03,4,0.178491,0.892453,7.5153,3.19921,0.450596,0,126862,54.161,0.394682,0.502001,267.827
1.5,14,initial design,D014,0.03,5,0.41079,2.05395,25.8792,2.63328,0.533685,0,156303,68.6084,0.446248,0.591038,302.598
1.5,15,initial design,D015,0.03,6,0.481402,2.40701,30.7544,3.00444,0.342453,0,186329,88.2341,0.494503,0.682212,350.261
1.5,16,initial design,D016,0.03,2,0.212578,1.06289,31.4238,2.36352,0.356418,0,69851,38.2099,0.357637,0.442602,201.782
1.5,17,initial design,D017,0.03,3,0.590406,2.95203,32.458,2.66228,0.748151,0,104919,50.7579,0.400064,0.510932,238.061
1.5,18,initial design,D018,0.03,4,0.469984,2.34992,22.8921,3.25118,0.620563,0,131207,62.4037,0.40126,0.512928,283.342
1.5,19,initial design,D019,0.03,5,0.527182,2.63591,21.0266,3.22825,0.755507,0,160210,72.9114,0.452523,0.602435,320.224
1.5,20,initial design,D020,0.03,6,0.430457,2.15228,10.1739,3.10993,0.52474,0,182188,82.2578,0.414024,0.534476,340.134
1.5,21,initial design,D021,0.03,2,0.384658,1.92329,24.2273,2.53946,0.420002,0,71705,40.3403,0.409399,0.526614,213.583
1.5,22,initial design,D022,0.03,3,0.316463,1.58231,8.81833,3.04451,0.492097,0,101486,48.3968,0.365266,0.454549,247.433
1.5,23,initial design,D023,0.03,4,0.221947,1.10974,3.44491,3.43693,0.604316,0,128213,54.4643,0.384923,0.486008,284.115
1.5,24,initial design,D024,0.03,5,0.146325,0.731627,29.048,3.52906,0.70128,0,156256,61.5591,0.34893,0.429138,307.429
1.5,25,initial design,D025,0.03,6,0.247122,1.23561,17.8629,3.62782,0.787632,0,186689,71.3207,0.376779,0.472855,345.516
1.5,26,initial design,D026,0.03,2,0.139703,0.698513,1.35647,2.83542,0.438617,0,70490,37.6697,0.31798,0.382696,214.024
1.5,27,initial design,D027,0.03,3,0.363809,1.81904,34.923,2.31808,0.387235,0,95080,49.3017,0.392032,0.497633,238.068
1.5,28,initial design,D028,0.03,4,0.324487,1.62244,11.421,3.49156,0.488611,0,129045,59.1825,0.391446,0.496669,278.85
1.5,29,initial design,D029,0.03,5,0.269197,1.34599,27.3394,2.92864,0.584553,0,155857,62.1713,0.379472,0.477184,309.89
1.5,30,initial design,D030,0.03,6,0.346547,1.73274,28.0917,2.57393,0.778747,0,185138,67.1541,0.418857,0.542758,347.949
1.5,31,initial design,D001,0.03,2,0.290769,1.45385,34.0756,3.59647,0.649315,0.333333,250098,39.617,0.279434,0.327718,440.523
1.5,32,initial design,D002,0.03,3,0.570573,2.85287,12.9182,3.1193,0.460306,0.333333,330393,55.5308,0.292336,0.345787,530.816
1.5,33,initial design,D003,0.03,4,0.502148,2.51074,21.7335,2.74138,0.635346,0.333333,424293,61.1357,0.3084,0.368747,680.208
1.5,34,initial design,D004,0.03,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,0.333333,448210,55.7766,0.258219,0.298701,677.756
1.5,35,initial design,D005,0.03,6,0.0402689,0.201345,6.28018,2.52204,0.69822,0.333333,544035,61.2231,0.281522,0.330621,824.379
1.5,36,initial design,D006,0.03,2,0.0899504,0.449752,19.2936,2.87124,0.716168,0.333333,238422,36.9233,0.223798,0.253342,418.534
1.5,37,initial design,D007,0.03,3,0.454335,2.27168,18.7937,3.36181,0.818539,0.333333,346990,49.2377,0.298222,0.354139,580.556
1.5,38,initial design,D008,0.03,4,0.115919,0.579597,15.419,2.40854,0.331029,0.333333,375234,52.0689,0.288136,0.339868,604.876
1.5,39,initial design,D009,0.03,5,0.066195,0.330975,0.689126,3.41476,0.382275,0.333333,472466,60.0561,0.314324,0.37735,728.958
1.5,40,initial design,D010,0.03,6,0.196856,0.984282,4.78015,2.9525,0.678592,0.333333,577784,67.0014,0.286375,0.337398,861.813
1.5,41,initial design,D011,0.03,2,0.543337,2.71668,16.3696,2.78178,0.30774,0.333333,239644,43.4427,0.291841,0.345086,414.477
1.5,42,initial design,D012,0.03,3,0.0206392,0.103196,5.25213,3.30821,0.569906,0.333333,316524,44.7043,0.235319,0.268297,510.318
1.5,43,initial design,D013,0.03,4,0.178491,0.892453,7.5153,3.19921,0.450596,0.333333,399686,54.4223,0.301493,0.35881,631.212
1.5,44,initial design,D014,0.03,5,0.41079,2.05395,25.8792,2.63328,0.533685,0.333333,492926,68.9067,0.30573,0.364895,758.717
1.5,45,initial design,D015,0.03,6,0.481402,2.40701,30.7544,3.00444,0.342453,0.333333,590518,88.5363,0.355258,0.438905,897.111
1.5,46,initial design,D001,0.03,2,0.290769,1.45385,34.0756,3.59647,0.649315,1,860042,39.9536,0.207803,0.232946,1317.55
1.5,47,initial design,D002,0.03,3,0.570573,2.85287,12.9182,3.1193,0.460306,1,1153422,55.7955,0.23087,0.262496,1785.45
1.5,48,initial design,D003,0.03,4,0.502148,2.51074,21.7335,2.74138,0.635346,1,1460920,61.4745,0.250316,0.288104,2275.19
1.5,49,initial design,D004,0.03,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,1,1525358,56.0813,0.232582,0.264724,2551.42
1.5,50,initial design,D005,0.03,6,0.0402689,0.201345,6.28018,2.52204,0.69822,1,1836353,61.6094,0.231926,0.263869,2851.96
1.5,51,initial design,D006,0.03,2,0.0899504,0.449752,19.2936,2.87124,0.716168,1,820723,37.1819,0.173396,0.19043,1233.45
1.5,52,initial design,D007,0.03,3,0.454335,2.27168,18.7937,3.36181,0.818539,1,1205997,49.4805,0.231973,0.26393,1978.49
1.5,53,initial design,D008,0.03,4,0.115919,0.579597,15.419,2.40854,0.331029,1,1270551,52.4602,0.23113,0.262833,2068.66
1.5,54,adaptive,D223,0.03,2,0.575741,2.8787,16.0223,3.58865,0.331,0.0911631,113988,44.5176,0.298596,0.354672,261.405
1.5,55,adaptive,D312,0.03,2,0.599242,2.99621,14.5038,2.72553,0.793272,0.0341911,90071,39.832,0.355742,0.439656,244.738
1.5,56,adaptive,D033,0.03,2,0.596549,2.98275,35.4586,3.525,0.305405,0.202683,146710,44.8752,0.347023,0.426213,308.889
1.5,57,adaptive,D131,0.03,2,0.594812,2.97406,16.582,2.34211,0.748527,0.469527,324017,39.5312,0.256561,0.296469,540.148
1.5,58,adaptive,D484,0.03,2,0.589397,2.94699,14.5608,3.29824,0.819774,0.235469,188722,41.1281,0.308986,0.369596,358.712
1.5,59,adaptive,D485,0.03,2,0.590076,2.95038,34.4967,2.65391,0.717149,0.209042,148839,40.3469,0.318377,0.383278,302.675
1.5,60,adaptive,D486,0.03,2,0.594348,2.97174,0.999708,2.84288,0.348669,0.171655,135832,42.9179,0.332397,0.404062,291.225
1.5,61,adaptive,D317,0.03,2,0.585082,2.92541,31.4288,2.64913,0.712501,0.00928043,77381,40.2297,0.397179,0.506134,224.74
1.5,62,adaptive,D136,0.03,2,0.590586,2.95293,35.4693,2.49868,0.314531,0.617668,441643,43.7479,0.254637,0.293883,720.22
1.5,63,adaptive,D487,0.03,2,0.542956,2.71478,35.1254,2.57465,0.805122,0.0842501,115923,38.7916,0.351728,0.433446,272.661
1.5,64,adaptive,D319,0.03,2,0.598722,2.99361,0.446672,3.11485,0.320241,0.362973,249028,43.7339,0.267405,0.311163,439.82
1.5,65,adaptive,D488,0.03,2,0.559146,2.79573,32.8445,2.51187,0.393713,0.929714,730002,42.901,0.223868,0.253433,1202.17
1.5,66,adaptive,D139,0.03,2,0.596615,2.98307,30.9837,3.51606,0.342162,0.552234,397925,45.0451,0.222496,0.251666,630.151
1.5,67,adaptive,D140,0.03,2,0.599598,2.99799,0.715305,2.54963,0.308048,0.422558,264518,42.599,0.283078,0.332788,451.946
1.5,68,adaptive,D141,0.03,3,0.598111,2.99055,2.41305,2.33154,0.569589,0.227853,205833,50.4008,0.339616,0.414933,385.033
1.5,69,adaptive,D489,0.03,2,0.578899,2.8945,10.254,2.41557,0.797829,0.89281,745368,39.2206,0.204939,0.229337,1148.85
1.5,70,adaptive,D324,0.03,3,0.584476,2.92238,34.338,2.54779,0.805175,0.258854,287404,49.5853,0.273819,0.319956,496.164
1.5,71,adaptive,D490,0.03,2,0.431439,2.1572,35.246,3.64317,0.339362,0.0910452,113226,42.9993,0.30944,0.370253,264.692
1.5,72,adaptive,D491,0.03,2,0.463309,2.31654,1.6042,2.48981,0.335516,0.421702,257290,41.7633,0.277878,0.325561,460.828
1.5,73,adaptive,D146,0.03,2,0.557052,2.78526,2.95,2.31044,0.314663,0.814363,605930,41.9225,0.199988,0.223129,904.606
1.5,74,adaptive,D410,0.03,5,0.018343,0.091715,27.8419,2.32234,0.344446,0.0199375,146458,56.4335,0.307657,0.367674,303.404
1.5,75,adaptive,D492,0.03,2,0.00751559,0.0375779,23.7254,3.59799,0.318625,0.0616173,93268,38.8336,0.369693,0.461549,241.903
1.5,76,adaptive,D493,0.03,2,0.593396,2.96698,14.9918,3.43333,0.803407,0.356845,267788,41.9098,0.276543,0.323713,476.894
1.5,77,adaptive,D494,0.03,2,0.597421,2.9871,22.155,3.63667,0.335792,0.988679,841381,45.3592,0.226428,0.256736,1313.96
1.5,78,adaptive,D331,0.03,3,0.593046,2.96523,5.86758,3.60352,0.813251,0.00581927,107503,52.985,0.364524,0.45338,252.878
1.5,79,adaptive,D495,0.03,2,0.00516932,0.0258466,3.62081,3.64765,0.347481,0.943569,736353,38.9111,0.212036,0.238303,1133.08
1.5,80,adaptive,D416,0.03,2,0.572231,2.86116,0.373245,3.56742,0.811347,0.468311,354466,41.2179,0.264969,0.307843,579.859
1.5,81,adaptive,D496,0.03,2,0.587697,2.93848,12.0277,3.64426,0.809308,0.68044,546942,42.3854,0.225095,0.255015,879.36
1.5,82,adaptive,D497,0.03,2,0.00577743,0.0288871,16.996,2.33199,0.402681,0.0296979,75984,36.7972,0.274214,0.3205,225.123
1.5,83,adaptive,D419,0.03,4,0.0102808,0.0514039,33.4809,2.37067,0.317886,0.101627,176259,50.2325,0.349956,0.430715,340.265
1.5,84,adaptive,D498,0.03,2,0.537286,2.68643,0.612079,3.62911,0.301024,0.7653,573009,43.9392,0.241177,0.275987,879.036
1.5,85,adaptive,D499,0.03,2,0.564645,2.82323,30.0937,3.64442,0.699272,0.690942,546458,42.8677,0.235971,0.26915,850.062
1.5,86,adaptive,D500,0.03,2,0.00634874,0.0317437,27.9992,3.64917,0.327656,0.36105,242593,39.1266,0.268846,0.313131,421.783
1.5,87,adaptive,D501,0.03,2,0.0696225,0.348113,30.5954,2.38523,0.81032,0.0812206,108545,35.0159,0.328304,0.39795,259.527
1.5,88,adaptive,D502,0.03,2,0.584887,2.92443,4.97966,3.58308,0.737809,0.800036,648556,42.3508,0.208884,0.23431,977.35
1.5,89,adaptive,D503,0.03,2,0.491136,2.45568,32.4238,3.64206,0.317648,0.897616,736778,44.1884,0.227215,0.257755,1136.85
1.5,90,adaptive,D504,0.03,3,0.0294223,0.147111,27.4379,3.64909,0.312711,0.0803305,142252,46.401,0.355395,0.439117,302.83
1.5,91,adaptive,D505,0.03,3,0.331022,1.65511,33.9141,2.32651,0.339425,0.328051,303936,49.486,0.303492,0.361676,520.111
1.5,92,adaptive,D428,0.03,2,0.0207965,0.103982,33.8612,2.31824,0.313312,0.311037,211179,37.5498,0.279591,0.327936,391.006
1.5,93,adaptive,D506,0.03,2,0.362939,1.81469,34.0238,2.36882,0.301027,0.476986,306806,40.9309,0.262343,0.304276,520.736
1.5,94,adaptive,D507,0.03,2,0.569384,2.84692,32.7377,2.43851,0.310579,0.971291,780929,43.5485,0.198854,0.221712,1149.88
1.5,95,adaptive,D508,0.03,2,0.588842,2.94421,32.6426,3.58533,0.6913,0.932137,804548,43.2697,0.220737,0.249407,1237.86
1.5,96,adaptive,D509,0.03,3,0.239257,1.19628,2.32359,3.60508,0.309506,0.126366,163077,49.2862,0.313844,0.37665,329.547
1.5,97,adaptive,D510,0.03,2,0.0233037,0.116519,31.1402,2.30816,0.306125,0.970976,728174,37.7864,0.209605,0.235223,1124.12
1.5,98,adaptive,D511,0.03,2,0.408067,2.04033,8.78833,3.64278,0.355491,0.664211,491762,42.7868,0.213637,0.240336,750.908
1.5,99,adaptive,D512,0.03,2,0.518396,2.59198,1.4075,3.63808,0.547627,0.95612,787729,43.7552,0.20068,0.223994,1164.17
1.5,100,adaptive,D513,0.03,4,0.373922,1.86961,31.4484,2.30144,0.776457,0.0476801,164174,51.2707,0.371544,0.46449,338.486
1.5,101,adaptive,D514,0.03,2,0.0965877,0.482938,34.7007,3.64499,0.340442,0.86389,680108,39.8907,0.210384,0.236208,1020.51
1.5,102,adaptive,D515,0.03,4,0.0168274,0.0841369,29.8968,3.61456,0.33199,0.494794,552807,53.8342,0.270587,0.315515,890.384
1.5,103,adaptive,D080,0.03,2,0.574844,2.87422,35.7139,2.46694,0.790508,0.886384,744808,39.4,0.205702,0.230297,1146.32
1.5,104,adaptive,D516,0.03,3,0.449235,2.24617,33.1132,3.60748,0.791704,0.397886,396579,50.3504,0.289666,0.34202,635.163
1.5,105,adaptive,D517,0.03,4,0.0788194,0.394097,25.2251,3.60564,0.817575,0.0458442,159921,52.2783,0.292695,0.346293,319.12
1.5,106,adaptive,D518,0.03,3,0.109224,0.546119,34.3722,3.6305,0.338712,0.900867,970570,47.7706,0.228759,0.259754,1517.1
1.5,107,adaptive,D519,0.03,4,0.0185035,0.0925177,9.34514,2.62034,0.306526,0.0481994,148382,50.8808,0.324597,0.392446,306.37
1.5,108,adaptive,D520,0.03,5,0.0352452,0.176226,7.82298,2.35798,0.301076,0.159279,233716,57.0657,0.295566,0.35036,413.848
1.5,109,adaptive,D521,0.03,2,0.252436,1.26218,30.8698,3.61461,0.303504,0.883316,708475,41.3737,0.211817,0.238025,1067.86
1.5,110,adaptive,D269,0.03,2,0.591205,2.95602,33.3843,3.64671,0.785047,0.965082,866324,42.6903,0.218825,0.246956,1336.98
1.5,111,adaptive,D522,0.03,2,0.16353,0.817648,32.7873,2.30631,0.819059,0.796174,592987,35.528,0.208135,0.233364,915.374
1.5,112,adaptive,D523,0.03,6,0.0882163,0.441081,28.8468,2.3204,0.801451,0.0186936,184569,60.4314,0.309384,0.370171,351.876
1.5,113,adaptive,D524,0.03,4,0.0154294,0.0771468,35.0671,2.36548,0.338826,0.419144,432659,50.4251,0.282399,0.331842,678.606
1.5,114,adaptive,D525,0.03,2,0.00364724,0.0182362,10.0807,2.31853,0.791317,0.285019,215630,34.8768,0.26181,0.303554,400.64
1.5,115,adaptive,D526,0.03,2,0.0561725,0.280863,35.7448,2.32001,0.555725,0.0204578,74841,36.2136,0.273894,0.320059,225.563
1.5,116,adaptive,D527,0.03,3,0.0293813,0.146907,28.0443,3.6293,0.303414,0.853523,869300,46.9339,0.222127,0.251192,1349.25
1.5,117,adaptive,D528,0.03,3,0.0319822,0.159911,34.7814,2.30741,0.309124,0.610714,537411,44.3199,0.231808,0.263715,830.554
1.5,118,adaptive,D529,0.03,4,0.0363775,0.181887,31.8218,2.3101,0.793463,0.210162,232919,47.1269,0.309964,0.371011,420.815
1.5,119,adaptive,D530,0.03,3,0.522364,2.61182,32.6333,3.64386,0.326285,0.15567,186011,56.3797,0.332729,0.404558,372.66
1.5,120,adaptive,D531,0.03,2,0.0325126,0.162563,34.2288,3.6321,0.785608,0.141279,129041,37.4583,0.297498,0.353107,284.199
1.5,121,adaptive,D532,0.03,5,0.047797,0.238985,3.0341,2.32586,0.77753,0.254789,402915,50.6631,0.308233,0.368506,636.836
1.5,122,adaptive,D533,0.03,4,0.29079,1.45395,32.9274,2.30126,0.729617,0.297277,388189,50.5089,0.289276,0.341471,619.398
1.5,123,adaptive,D534,0.03,3,0.315119,1.57559,1.90298,3.63069,0.30578,0.574874,534140,53.3121,0.233762,0.266263,820.369
1.5,124,adaptive,D535,0.03,4,0.46443,2.32215,0.0582098,2.49512,0.811538,0.133759,220695,53.0364,0.333728,0.406058,424.4
1.5,125,adaptive,D536,0.03,5,0.0129656,0.0648278,34.7308,2.3447,0.806773,0.611801,876833,53.2315,0.219269,0.247524,1316.11
1.5,126,adaptive,D537,0.03,2,0.0329578,0.164789,9.46069,2.30453,0.30025,0.400466,241535,37.704,0.251445,0.289611,428.739
1.5,127,adaptive,D538,0.03,4,0.0233245,0.116623,1.68276,3.47372,0.322731,0.508757,536700,54.0364,0.269544,0.314086,834.178
1.5,128,adaptive,D539,0.03,5,0.0142355,0.0711773,35.4139,2.99172,0.309747,0.229527,317780,58.8933,0.267029,0.310649,516.012
1.5,129,adaptive,D540,0.03,3,0.597406,2.98703,2.89167,3.32511,0.781875,0.474228,483163,52.5242,0.28361,0.33353,777.685
1.5,130,adaptive,D541,0.03,4,0.186773,0.933867,6.69398,3.64051,0.812626,0.354071,447191,53.8853,0.273516,0.319539,693.878
1.5,131,adaptive,D203,0.03,2,0.00160931,0.00804657,0.798766,2.31428,0.414488,0.905075,672394,35.7797,0.20898,0.234432,1030.53
1.5,132,adaptive,D542,0.03,4,0.0165581,0.0827903,1.49428,3.64573,0.765866,0.720611,889301,52.6309,0.247014,0.283709,1384.2
1.5,133,adaptive,D543,0.03,2,0.0317056,0.158528,34.379,3.6436,0.737075,0.683219,515195,38.101,0.195082,0.217015,835.979
1.5,134,adaptive,D544,0.03,3,0.0883345,0.441673,5.96187,3.64205,0.328195,0.901963,963707,47.0803,0.231015,0.262683,1515.33
1.5,135,adaptive,D545,0.03,3,0.378005,1.89002,5.99609,3.64275,0.754717,0.169429,193938,48.7123,0.348464,0.428422,373.881
1.5,136,adaptive,D546,0.03,3,0.103943,0.519713,7.96275,3.64491,0.818995,0.240613,263888,45.3518,0.252078,0.290457,456.026
1.5,137,adaptive,D296,0.03,2,0.0756111,0.378056,2.19734,2.31538,0.791036,0.628477,433341,34.7425,0.211367,0.237454,711.993
1.5,138,adaptive,D547,0.03,2,0.470133,2.35067,7.93678,3.63539,0.808661,0.786628,636193,40.8039,0.200571,0.223858,962.554
1.5,139,adaptive,D548,0.03,3,0.000829571,0.00414786,11.3587,3.63241,0.314023,0.918331,965078,46.5774,0.227932,0.258682,1576.45
1.5,140,adaptive,D549,0.03,3,0.598983,2.99492,34.9257,3.09266,0.346136,0.410502,390093,57.098,0.268186,0.312228,619.24
1.5,141,adaptive,D550,0.03,2,0.0119438,0.0597192,5.05231,3.627,0.800722,0.0270737,80609,37.1171,0.283317,0.333121,228.807
1.5,142,adaptive,D551,0.03,5,0.246608,1.23304,1.05264,2.31167,0.797867,0.764299,1127209,52.7907,0.246043,0.28242,1776.46
1.5,143,adaptive,D552,0.03,4,0.124716,0.623582,2.6854,2.32364,0.787228,0.453536,516099,45.7713,0.242311,0.277482,788.473
1.5,144,adaptive,D553,0.03,3,0.584354,2.92177,1.37208,3.47977,0.300841,0.107066,153003,56.4534,0.381495,0.48045,311.345
1.5,145,adaptive,D554,0.03,4,0.016061,0.0803052,3.04553,2.32479,0.306469,0.692526,762185,48.2859,0.246569,0.283118,1137.79
1.5,146,adaptive,D555,0.03,4,0.404032,2.02016,0.496425,2.32219,0.771002,0.614051,753854,50.6271,0.25062,0.288509,1157.78
1.5,147,adaptive,D556,0.03,3,0.534461,2.67231,3.19839,2.31175,0.783174,0.900107,1022621,46.3173,0.230138,0.261544,1590.77
1.5,148,adaptive,D557,0.03,2,0.389708,1.94854,26.7079,2.30617,0.788501,0.504889,345144,36.5849,0.246871,0.283519,584.695
1.5,149,adaptive,D308,0.03,2,0.133087,0.665437,0.690755,2.39456,0.310935,0.837287,626560,37.4163,0.220251,0.248783,971.999
1.5,150,adaptive,D558,0.03,4,0.398798,1.99399,30.929,2.30799,0.818954,0.527334,667769,51.6151,0.265853,0.309046,1047.47
1.5,151,adaptive,D559,0.03,4,0.570684,2.85342,2.64923,2.3527,0.758075,0.341955,432596,56.9208,0.312455,0.374627,700.204
1.5,152,adaptive,D560,0.03,4,0.0379401,0.189701,0.521581,3.64524,0.347073,0.9719,1267111,53.2605,0.225127,0.255056,1938.26
1.5,153,adaptive,D561,0.03,5,0.206311,1.03156,2.08766,2.32133,0.358222,0.541739,697088,61.3364,0.277054,0.32442,1072.87
2,1,initial design,D001,0.04,2,0.290769,1.45385,34.0756,3.59647,0.649315,0,76086,53.5701,0.388617,0.492032,209.815
2,2,initial design,D002,0.04,3,0.570573,2.85287,12.9182,3.1193,0.460306,0,102481,74.682,0.436978,0.574437,247.861
2,3,initial design,D003,0.04,4,0.502148,2.51074,21.7335,2.74138,0.635346,0,132098,82.2013,0.433513,0.568301,278.495
2,4,initial design,D004,0.04,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,0,146068,74.8211,0.358319,0.443664,293.585
2,5,initial design,D005,0.04,6,0.0402689,0.201345,6.28018,2.52204,0.69822,0,175007,82.4198,0.367276,0.457721,327.008
2,6,initial design,D006,0.04,2,0.0899504,0.449752,19.2936,2.87124,0.716168,0,74118,49.8516,0.317357,0.381783,215.465
2,7,initial design,D007,0.04,3,0.454335,2.27168,18.7937,3.36181,0.818539,0,103801,66.293,0.341587,0.417924,239.901
2,8,initial design,D008,0.04,4,0.115919,0.579597,15.419,2.40854,0.331029,0,117928,70.0991,0.322976,0.390048,260.783
2,9,initial design,D009,0.04,5,0.066195,0.330975,0.689126,3.41476,0.382275,0,150391,80.6317,0.417881,0.54108,298.526
2,10,initial design,D010,0.04,6,0.196856,0.984282,4.78015,2.9525,0.678592,0,182039,90.0645,0.381467,0.480405,340.459
2,11,initial design,D011,0.04,2,0.543337,2.71668,16.3696,2.78178,0.30774,0,74900,58.3298,0.40294,0.515738,212.788
2,12,initial design,D012,0.04,3,0.0206392,0.103196,5.25213,3.30821,0.569906,0,99337,59.9395,0.34657,0.42552,240.376
2,13,initial design,D013,0.04,4,0.178491,0.892453,7.5153,3.19921,0.450596,0,126862,73.1824,0.387262,0.489818,280.256
2,14,initial design,D014,0.04,5,0.41079,2.05395,25.8792,2.63328,0.533685,0,156303,92.6221,0.437558,0.575467,312.267
2,15,initial design,D015,0.04,6,0.481402,2.40701,30.7544,3.00444,0.342453,0,186329,118.879,0.483829,0.661317,393.003
2,16,initial design,D016,0.04,2,0.212578,1.06289,31.4238,2.36352,0.356418,0,69851,51.8362,0.351402,0.432942,198.295
2,17,initial design,D017,0.04,3,0.590406,2.95203,32.458,2.66228,0.748151,0,104919,68.6862,0.393164,0.499496,261.344
2,18,initial design,D018,0.04,4,0.469984,2.34992,22.8921,3.25118,0.620563,0,131207,84.2887,0.392894,0.499051,307.618
2,19,initial design,D019,0.04,5,0.527182,2.63591,21.0266,3.22825,0.755507,0,160210,98.363,0.443084,0.58534,342.715
2,20,initial design,D020,0.04,6,0.430457,2.15228,10.1739,3.10993,0.52474,0,182188,110.891,0.402256,0.514593,348.984
2,21,initial design,D021,0.04,2,0.384658,1.92329,24.2273,2.53946,0.420002,0,71705,54.7082,0.403946,0.517424,218.832
2,22,initial design,D022,0.04,3,0.316463,1.58231,8.81833,3.04451,0.492097,0,101486,65.4961,0.357043,0.441677,260.177
2,23,initial design,D023,0.04,4,0.221947,1.10974,3.44491,3.43693,0.604316,0,128213,73.5925,0.376993,0.473197,287.989
2,24,initial design,D024,0.04,5,0.146325,0.731627,29.048,3.52906,0.70128,0,156256,83.0307,0.337558,0.411822,339.293
2,25,initial design,D025,0.04,6,0.247122,1.23561,17.8629,3.62782,0.787632,0,186689,96.1036,0.364029,0.452602,346.287
2,26,initial design,D026,0.04,2,0.139703,0.698513,1.35647,2.83542,0.438617,0,70490,51.1275,0.30951,0.370353,213.333
2,27,initial design,D027,0.04,3,0.363809,1.81904,34.923,2.31808,0.387235,0,95080,66.737,0.385294,0.486612,236.494
2,28,initial design,D028,0.04,4,0.324487,1.62244,11.421,3.49156,0.488611,0,129045,79.9242,0.38198,0.481235,278.614
2,29,initial design,D029,0.04,5,0.269197,1.34599,27.3394,2.92864,0.584553,0,155857,83.9278,0.369724,0.461597,303.315
2,30,initial design,D030,0.04,6,0.346547,1.73274,28.0917,2.57393,0.778747,0,185138,90.5959,0.409043,0.526011,343.081
2,31,initial design,D001,0.04,2,0.290769,1.45385,34.0756,3.59647,0.649315,0.333333,250098,53.7289,0.269678,0.314269,427.839
2,32,initial design,D002,0.04,3,0.570573,2.85287,12.9182,3.1193,0.460306,0.333333,330393,75.0586,0.2784,0.326285,518.634
2,33,initial design,D003,0.04,4,0.502148,2.51074,21.7335,2.74138,0.635346,0.333333,424293,82.6108,0.294424,0.348741,654.366
2,34,initial design,D004,0.04,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,0.333333,448210,75.3306,0.242777,0.278098,659.513
2,35,initial design,D005,0.04,6,0.0402689,0.201345,6.28018,2.52204,0.69822,0.333333,544035,82.6148,0.267465,0.311244,806.466
2,36,initial design,D006,0.04,2,0.0899504,0.449752,19.2936,2.87124,0.716168,0.333333,238422,50.1184,0.210579,0.236456,404.45
2,37,initial design,D007,0.04,3,0.454335,2.27168,18.7937,3.36181,0.818539,0.333333,346990,66.6416,0.286784,0.337971,559.785
2,38,initial design,D008,0.04,4,0.115919,0.579597,15.419,2.40854,0.331029,0.333333,375234,70.4149,0.276507,0.323664,590.214
2,39,initial design,D009,0.04,5,0.066195,0.330975,0.689126,3.41476,0.382275,0.333333,472466,81.0789,0.299875,0.356496,711.073
2,40,initial design,D010,0.04,6,0.196856,0.984282,4.78015,2.9525,0.678592,0.333333,577784,90.3913,0.268058,0.312054,848
2,41,initial design,D011,0.04,2,0.543337,2.71668,16.3696,2.78178,0.30774,0.333333,239644,58.8649,0.282929,0.332581,397.572
2,42,initial design,D012,0.04,3,0.0206392,0.103196,5.25213,3.30821,0.569906,0.333333,316524,60.5197,0.221942,0.250954,489.96
2,43,initial design,D013,0.04,4,0.178491,0.892453,7.5153,3.19921,0.450596,0.333333,399686,73.5489,0.289282,0.34148,609.694
2,44,initial design,D014,0.04,5,0.41079,2.05395,25.8792,2.63328,0.533685,0.333333,492926,93.0414,0.289282,0.34148,754.279
2,45,initial design,D015,0.04,6,0.481402,2.40701,30.7544,3.00444,0.342453,0.333333,590518,119.279,0.336886,0.410809,875.335
2,46,initial design,D001,0.04,2,0.290769,1.45385,34.0756,3.59647,0.649315,1,860042,54.1967,0.193767,0.215382,1302.82
2,47,initial design,D002,0.04,3,0.570573,2.85287,12.9182,3.1193,0.460306,1,1153422,75.4251,0.210773,0.236701,1771.52
2,48,initial design,D003,0.04,4,0.502148,2.51074,21.7335,2.74138,0.635346,1,1460920,83.0838,0.231803,0.26371,2248.08
2,49,initial design,D004,0.04,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,1,1525358,75.7524,0.215937,0.243265,2508.84
2,50,initial design,D005,0.04,6,0.0402689,0.201345,6.28018,2.52204,0.69822,1,1836353,83.1473,0.212546,0.238951,2836.87
2,51,initial design,D006,0.04,2,0.0899504,0.449752,19.2936,2.87124,0.716168,1,820723,50.483,0.156795,0.170545,1250.28
2,52,initial design,D007,0.04,3,0.454335,2.27168,18.7937,3.36181,0.818539,1,1205997,66.9824,0.214474,0.241402,2039.93
2,53,initial design,D008,0.04,4,0.115919,0.579597,15.419,2.40854,0.331029,1,1270551,70.9523,0.214372,0.241272,2036.61
2,54,adaptive,D223,0.04,2,0.575741,2.8787,16.0223,3.58865,0.331,0.0911631,113988,60.2715,0.288705,0.340667,244.118
2,55,adaptive,D312,0.04,2,0.599242,2.99621,14.5038,2.72553,0.793272,0.0341911,90071,54.0366,0.348725,0.428823,221.959
2,56,adaptive,D033,0.04,2,0.596549,2.98275,35.4586,3.525,0.305405,0.202683,146710,60.7531,0.33851,0.413261,289.025
2,57,adaptive,D131,0.04,2,0.594812,2.97406,16.582,2.34211,0.748527,0.469527,324017,53.6569,0.245579,0.281805,514.467
2,58,adaptive,D484,0.04,2,0.589397,2.94699,14.5608,3.29824,0.819774,0.235469,188722,55.7657,0.299256,0.355613,340.846
2,59,adaptive,D485,0.04,2,0.590076,2.95038,34.4967,2.65391,0.717149,0.209042,148839,54.7336,0.310023,0.371097,286.242
2,60,adaptive,D486,0.04,2,0.594348,2.97174,0.999708,2.84288,0.348669,0.171655,135832,58.1413,0.323688,0.391101,271.489
2,61,adaptive,D317,0.04,2,0.585082,2.92541,31.4288,2.64913,0.712501,0.00928043,77381,54.565,0.391319,0.496461,206.553
2,62,adaptive,D136,0.04,2,0.590586,2.95293,35.4693,2.49868,0.314531,0.617668,441643,59.2785,0.243091,0.278513,704.682
2,63,adaptive,D487,0.04,2,0.542956,2.71478,35.1254,2.57465,0.805122,0.0842501,115923,52.6549,0.344618,0.422538,260.369
2,64,adaptive,D319,0.04,2,0.598722,2.99361,0.446672,3.11485,0.320241,0.362973,249028,59.242,0.256505,0.296393,421.994
2,65,adaptive,D562,0.04,2,0.570713,2.85357,35.4286,2.61624,0.314993,0.730806,518090,59.2261,0.214145,0.240983,794.029
2,66,adaptive,D563,0.04,2,0.594901,2.9745,31.9778,3.6256,0.410541,0.498639,353762,60.5435,0.252052,0.290422,560.403
2,67,adaptive,D140,0.04,2,0.599598,2.99799,0.715305,2.54963,0.308048,0.422558,264518,57.7291,0.271705,0.317049,440.357
2,68,adaptive,D564,0.04,2,0.584859,2.92429,34.9384,2.61429,0.519402,0.845795,673730,57.452,0.216076,0.243444,1050.49
2,69,adaptive,D565,0.04,3,0.539649,2.69824,0.354306,2.3561,0.742946,0.239396,241487,63.2523,0.312708,0.374996,412.28
2,70,adaptive,D143,0.04,2,0.598525,2.99262,34.9911,2.32114,0.345266,0.834971,640896,58.8132,0.200266,0.223476,946.221
2,71,adaptive,D566,0.04,2,0.587845,2.93923,35.7589,3.59459,0.330272,0.860854,698447,61.1232,0.209708,0.235353,1028.19
2,72,adaptive,D567,0.04,2,0.518015,2.59007,35.7112,3.60421,0.370528,0.0335701,85633,59.4219,0.286553,0.337648,219.562
2,73,adaptive,D327,0.04,2,0.588337,2.94168,2.63222,2.3166,0.811836,0.626354,475277,51.1233,0.208729,0.234115,710.687
2,74,adaptive,D568,0.04,3,0.0160161,0.0800804,20.7435,3.59945,0.307883,0.14865,173044,62.5336,0.326106,0.394682,320.982
2,75,adaptive,D569,0.04,2,0.577883,2.88941,33.8589,2.42247,0.332051,0.969118,779186,58.8712,0.185239,0.20486,1143.6
2,76,adaptive,D570,0.04,2,0.0917199,0.4586,35.3192,3.6344,0.404838,0.306033,228882,53.4272,0.281238,0.330224,393.98
2,77,adaptive,D571,0.04,2,0.079047,0.395235,2.54992,3.62199,0.30366,0.534363,374005,53.1891,0.243401,0.278922,593.876
2,78,adaptive,D572,0.04,2,0.0289874,0.144937,4.38799,3.59273,0.782809,0.0733085,111939,50.4443,0.301043,0.358167,249.048
2,79,adaptive,D495,0.04,2,0.00516932,0.0258466,3.62081,3.64765,0.347481,0.943569,736353,52.7837,0.198274,0.220989,1116.39
2,80,adaptive,D416,0.04,2,0.572231,2.86116,0.373245,3.56742,0.811347,0.468311,354466,55.9034,0.252093,0.290477,563.207
2,81,adaptive,D496,0.04,2,0.587697,2.93848,12.0277,3.64426,0.809308,0.68044,546942,57.4651,0.211587,0.237733,861.606
2,82,adaptive,D573,0.04,2,0.491504,2.45752,1.56215,3.58968,0.347851,0.442981,293567,59.8899,0.242293,0.277458,463.639
2,83,adaptive,D334,0.04,3,0.58379,2.91895,3.43691,3.63882,0.793593,0.2719,317311,71.9017,0.267701,0.311567,493.288
2,84,adaptive,D498,0.04,2,0.537286,2.68643,0.612079,3.62911,0.301024,0.7653,573009,59.5298,0.227526,0.258157,870.894
2,85,adaptive,D574,0.04,2,0.511573,2.55787,2.83647,3.58177,0.461234,0.880103,732649,58.3326,0.201678,0.225243,1082.97
2,86,adaptive,D575,0.04,2,0.121749,0.608745,3.39237,2.30811,0.767379,0.215467,142639,46.2389,0.2286,0.259549,288.091
2,87,adaptive,D576,0.04,2,0.441545,2.20772,19.3829,3.63801,0.339755,0.458669,315065,58.6902,0.223916,0.253494,492.534
2,88,adaptive,D577,0.04,2,0.577752,2.88876,18.2349,3.59162,0.375068,0.929538,767941,60.7873,0.210863,0.236816,1207.35
2,89,adaptive,D503,0.04,2,0.491136,2.45568,32.4238,3.64206,0.317648,0.897616,736778,59.8631,0.21252,0.238917,1126.81
2,90,adaptive,D578,0.04,2,0.531701,2.65851,3.1538,3.57219,0.361925,0.974404,796721,59.3743,0.195346,0.217343,1167.74
2,91,adaptive,D579,0.04,3,0.0776534,0.388267,29.9872,3.5698,0.316828,0.432881,389349,63.7097,0.269205,0.313623,628.51
2,92,adaptive,D580,0.04,2,0.591659,2.95829,34.5802,3.55155,0.789646,0.54323,417622,57.3396,0.210184,0.235955,632.439
2,93,adaptive,D581,0.04,3,0.0587084,0.293542,1.79443,3.62012,0.324219,0.997464,1025073,64.8862,0.180351,0.19888,1513.86
2,94,adaptive,D582,0.04,4,0.171868,0.859342,34.8604,2.31733,0.780618,0.085637,187398,65.7727,0.321109,0.387295,337.322
2,95,adaptive,D583,0.04,3,0.570253,2.85127,33.2266,2.33095,0.734278,0.471458,443427,67.0685,0.259221,0.300053,693.045
2,96,adaptive,D584,0.04,5,0.0680056,0.340028,30.7899,2.36361,0.363306,0.00224568,142069,77.4261,0.319977,0.385629,285.659
2,97,adaptive,D585,0.04,5,0.0092141,0.0460705,4.88625,2.3034,0.354027,0.222414,272693,72.4888,0.281437,0.330502,474.98
2,98,adaptive,D586,0.04,4,0.00103072,0.00515361,34.7582,2.3316,0.368444,0.0954532,173165,67.2614,0.349399,0.429859,325.091
2,99,adaptive,D587,0.04,2,0.568764,2.84382,3.52072,2.32332,0.43166,0.96785,752206,55.9862,0.207231,0.232223,1162.84
2,100,adaptive,D588,0.04,3,0.590789,2.95395,2.18378,2.38471,0.360135,0.367569,317205,74.614,0.301093,0.358238,521.038
2,101,adaptive,D589,0.04,2,0.57778,2.8889,35.4524,2.46465,0.756723,0.836313,684411,53.9581,0.181518,0.200304,1020.41
2,102,adaptive,D590,0.04,2,0.00529355,0.0264678,5.65909,2.35662,0.445984,0.270232,200057,49.1947,0.27675,0.324001,352.32
2,103,adaptive,D591,0.04,2,0.0341937,0.170968,2.60207,2.3396,0.372515,0.627539,421823,49.3518,0.212684,0.239125,641.397
2,104,adaptive,D592,0.04,2,0.0733704,0.366852,35.1385,2.37105,0.307867,0.43481,269641,51.4741,0.215088,0.242183,434.052
2,105,adaptive,D082,0.04,2,0.00239198,0.0119599,2.48677,2.31832,0.4267,0.984581,722629,48.7691,0.190633,0.211503,1188
2,106,adaptive,D593,0.04,6,0.015643,0.0782148,4.06112,2.32615,0.3626,0.299172,485595,80.4534,0.297085,0.352519,786.195
2,107,adaptive,D594,0.04,3,0.593675,2.96838,0.697881,2.34699,0.745328,0.761787,770514,64.9685,0.224846,0.254693,1256.05
2,108,adaptive,D595,0.04,2,0.285518,1.42759,1.09538,2.30733,0.77656,0.39773,263510,47.0091,0.24335,0.278855,471.181
2,109,adaptive,D596,0.04,4,0.437334,2.18667,4.16747,2.31853,0.7462,0.10687,204550,70.5137,0.34753,0.42699,372.102
2,110,adaptive,D269,0.04,2,0.591205,2.95602,33.3843,3.64671,0.785047,0.965082,866324,57.8715,0.204523,0.228814,1390.75
2,111,adaptive,D597,0.04,3,0.325246,1.62623,4.78832,2.34071,0.31744,0.487262,425286,65.2372,0.264884,0.307727,697.968
2,112,adaptive,D598,0.04,2,0.432111,2.16056,6.39165,2.38668,0.318488,0.952971,722262,56.3514,0.206741,0.231606,1117.84
2,113,adaptive,D599,0.04,2,0.422828,2.11414,0.244459,2.32117,0.42807,0.985581,756843,53.6431,0.201806,0.225404,1245.07
2,114,adaptive,D600,0.04,2,0.120342,0.601712,4.60563,2.32283,0.315181,0.829642,610103,50.6789,0.19443,0.216205,961.057
2,115,adaptive,D601,0.04,2,0.595674,2.97837,0.601441,2.7834,0.718869,0.938969,782140,54.7738,0.202799,0.226649,1286.75
2,116,adaptive,D449,0.04,4,0.377495,1.88747,0.46777,2.34265,0.725168,0.418841,466590,68.5493,0.274414,0.320776,724.326
2,117,adaptive,D367,0.04,2,0.588446,2.94223,7.34768,3.63415,0.817993,0.958699,840295,57.193,0.204995,0.229406,1341.66
2,118,adaptive,D602,0.04,2,0.445146,2.22573,1.09517,2.35583,0.808418,0.880479,731229,49.1625,0.189546,0.210161,1194.05
2,119,adaptive,D603,0.04,5,0.152565,0.762827,0.275333,2.32296,0.612488,0.0837572,213694,71.9495,0.36335,0.451535,390.428
2,120,adaptive,D604,0.04,2,0.133826,0.669131,3.36553,2.32902,0.813921,0.576511,410058,46.5569,0.219214,0.247454,674.584
2,121,adaptive,D605,0.04,4,0.187708,0.93854,1.10809,2.30361,0.370717,0.481628,515113,68.6786,0.267943,0.311897,822.837
2,122,adaptive,D606,0.04,5,0.105909,0.529543,3.07269,2.30663,0.803371,0.428034,551483,69.0699,0.244566,0.280463,904.848
2,123,adaptive,D607,0.04,4,0.00832936,0.0416468,2.10978,2.31875,0.470444,0.134673,178096,64.5233,0.300655,0.357612,328.038
2,124,adaptive,D608,0.04,5,0.0135666,0.0678332,1.84131,2.30633,0.344228,0.43492,484904,74.135,0.274798,0.321305,767.895
2,125,adaptive,D458,0.04,4,0.382622,1.91311,0.66426,2.30552,0.816606,0.755014,951099,66.4913,0.230853,0.262473,1613.16
2,126,adaptive,D609,0.04,3,0.291779,1.4589,2.71745,2.33116,0.799635,0.651948,663645,56.2891,0.213998,0.240796,1090.42
2,127,adaptive,D610,0.04,4,0.541469,2.70734,0.835182,2.31951,0.787005,0.763041,978967,73.9802,0.242313,0.277485,1592.69
2,128,adaptive,D611,0.04,5,0.238337,1.19168,9.42582,2.30288,0.809289,0.792039,1202469,75.9733,0.195135,0.21708,1908.34
2,129,adaptive,D201,0.04,4,0.293176,1.46588,0.0764201,2.35496,0.342931,0.92336,1165350,74.6094,0.235249,0.268205,2059.4
2,130,adaptive,D612,0.04,3,0.596865,2.98432,35.596,3.64469,0.374382,0.606048,634324,78.4725,0.245831,0.282138,970.951
2,131,adaptive,D613,0.04,4,0.00458627,0.0229314,0.295312,2.31709,0.373633,0.735791,793694,64.26,0.22895,0.260002,1297.24
2,132,adaptive,D614,0.04,3,0.572435,2.86217,0.790495,2.44407,0.374605,0.901703,958986,71.9199,0.234876,0.267717,1563.72
2,133,adaptive,D615,0.04,3,0.230763,1.15382,2.09286,2.32135,0.386092,0.904138,877786,62.9078,0.185895,0.205666,1359.91
2,134,adaptive,D616,0.04,2,0.555991,2.77996,2.01385,2.63841,0.308274,0.947084,720738,59.6896,0.208833,0.234246,1173.77
2,135,adaptive,D617,0.04,4,0.590051,2.95026,14.5717,2.31437,0.802802,0.893951,1301580,79.8824,0.231001,0.262666,2242.67
2,136,adaptive,D113,0.04,2,0.595018,2.97509,1.87824,2.45082,0.306323,0.989412,752603,59.3092,0.19379,0.215412,1213.44
2,137,adaptive,D618,0.04,2,0.360186,1.80093,5.39579,3.64216,0.721776,0.528148,399304,54.1014,0.202283,0.226002,649.124
2,138,adaptive,D619,0.04,6,0.0556221,0.27811,7.5001,2.30238,0.355616,0.688755,1065918,85.5289,0.244825,0.280806,1710.25
2,139,adaptive,D387,0.04,3,0.590271,2.95135,29.3612,3.57828,0.805505,0.712091,780614,73.0555,0.243841,0.279504,1312.61
2,140,adaptive,D472,0.04,3,0.520723,2.60362,34.0592,3.63194,0.304876,0.873185,963038,76.966,0.226349,0.256634,1558.21
2,141,adaptive,D620,0.04,3,0.595187,2.97593,1.90196,3.542,0.582322,0.841273,940042,77.6238,0.234509,0.267238,1565.1
2,142,adaptive,D119,0.04,3,0.596025,2.98013,2.75592,2.98038,0.813273,0.964756,1123708,69.3145,0.221775,0.25074,1796.64
2,143,adaptive,D120,0.04,2,0.0379935,0.189968,0.731664,2.33291,0.331363,0.98075,714736,49.5243,0.195191,0.21715,1161.57
2,144,adaptive,D621,0.04,5,0.020817,0.104085,1.22968,2.30136,0.364399,0.972829,1397116,72.118,0.211368,0.237456,2329.4
2,145,adaptive,D622,0.04,4,0.329521,1.64761,35.6721,3.64566,0.755472,0.218428,286911,76.5558,0.323745,0.391185,482.159
2,146,adaptive,D305,0.04,4,0.437586,2.18793,1.5631,3.54753,0.818465,0.384494,464520,82.3429,0.288643,0.340581,743.285
2,147,adaptive,D623,0.04,5,0.0106009,0.0530044,31.7943,3.56912,0.327953,0.133155,253916,81.7335,0.316087,0.379924,426.022
2,148,adaptive,D125,0.04,3,0.497918,2.48959,0.0975674,2.47605,0.301092,0.948544,984769,70.8261,0.231019,0.262688,1614.01
2,149,adaptive,D624,0.04,2,0.0232932,0.116466,6.43972,2.35823,0.812964,0.624353,449074,47.2233,0.202755,0.226593,712.341
2,150,adaptive,D625,0.04,5,0.332341,1.66171,2.38723,2.30361,0.817422,0.792758,1175861,74.2428,0.215055,0.242141,1858.32
2,151,adaptive,D626,0.04,3,0.557179,2.7859,35.4195,3.52882,0.804497,0.94475,1148327,71.8678,0.224332,0.25403,1846.1
2,152,adaptive,D627,0.04,3,0.583896,2.91948,19.5935,2.32288,0.326549,0.911294,959239,74.993,0.234819,0.267643,1576.35
2,153,adaptive,D628,0.04,3,0.582363,2.91181,2.49595,3.56812,0.304798,0.782789,798346,77.1951,0.221266,0.250086,1233.78


==> anc/data/fine_mesh_cases.csv <==
origin,design_id,lambda,inlet_velocity_m_s,N,p_mm,p_over_w,beta_deg,eta_h,eta_o,delta_p_Pa,X_HCl,Da_eff,nondominated,main_centreline_length_mm,reynolds_inlet,cfd_wall_time_s,X_HCl_diffusion_estimate
"front refinement, stage 1",D072,0.25,0.005,2,0.0870266,0.435133,0.434241,2.36256,0.785726,5.42166,0.361396,0.448471,True,4.06708,0.995214,1273.48,0.39385
optimisation campaign,D006,0.25,0.005,2,0.0899504,0.449752,19.2936,2.87124,0.716168,5.92812,0.358136,0.443379,False,4.1068,0.995214,1315.21,0.395774
"front refinement, stage 1",D051,0.25,0.005,2,0.407653,2.03827,0.209747,2.35245,0.425997,6.29021,0.395119,0.502724,True,4.38767,0.995214,1801.81,0.409126
optimisation campaign,D001,0.25,0.005,2,0.290769,1.45385,34.0756,3.59647,0.649315,6.38649,0.385348,0.486699,False,4.30762,0.995214,1377.67,0.405365
"front refinement, stage 1",D032,0.25,0.005,2,0.587775,2.93888,34.4706,3.53456,0.638041,6.96063,0.407047,0.522639,True,4.60462,0.995214,1530.07,0.41915
"front refinement, stage 1",D070,0.25,0.005,3,0.535566,2.67783,5.54499,2.31565,0.746164,7.6359,0.428404,0.559322,True,6.30429,0.995214,2026.83,0.490648
optimisation campaign,D007,0.25,0.005,3,0.454335,2.27168,18.7937,3.36181,0.818539,7.96076,0.432531,0.566569,True,6.18394,0.995214,2015.57,0.485931
optimisation campaign,D008,0.25,0.005,4,0.115919,0.579597,15.419,2.40854,0.331029,8.4554,0.435465,0.571753,True,6.88145,0.995214,2195.79,0.512659
"front refinement, stage 1",D060,0.25,0.005,4,0.490759,2.45379,0.731455,2.3285,0.765344,8.62572,0.463697,0.623056,True,7.93258,0.995214,2610.2,0.550457
optimisation campaign,D002,0.25,0.005,3,0.570573,2.85287,12.9182,3.1193,0.460306,9.00952,0.455665,0.608191,False,6.41642,0.995214,1962.09,0.495002
optimisation campaign,D004,0.25,0.005,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,9.06521,0.43516,0.571213,False,7.83034,0.995214,3173.57,0.546898
"front refinement, stage 1",D055,0.25,0.005,5,0.324523,1.62261,1.49733,2.32804,0.748188,9.26742,0.46709,0.629403,True,8.99969,0.995214,2842.69,0.586257
"front refinement, stage 1",D053,0.25,0.005,5,0.422339,2.11169,1.54287,2.36478,0.810903,9.74801,0.474507,0.643418,True,9.39105,0.995214,2880.48,0.598817
optimisation campaign,D003,0.25,0.005,4,0.502148,2.51074,21.7335,2.74138,0.635346,9.94024,0.47437,0.643158,False,8.04014,0.995214,2673.42,0.554175
optimisation campaign,D005,0.25,0.005,6,0.0402689,0.201345,6.28018,2.52204,0.69822,9.98223,0.453549,0.60431,False,9.17513,0.995214,3099.11,0.591923
"front refinement, stage 1",D130,0.25,0.005,4,0.522731,2.61366,0.629687,2.30787,0.322362,10.1286,0.504803,0.7028,True,8.02842,0.995214,2238.72,0.553771
"front refinement, stage 1",D020,0.25,0.005,6,0.430457,2.15228,10.1739,3.10993,0.52474,13.485,0.541784,0.780414,True,11.1815,0.995214,3499.33,0.652853
"front refinement, stage 1",D015,0.25,0.005,6,0.481402,2.40701,30.7544,3.00444,0.342453,14.4781,0.561057,0.823387,True,11.4576,0.995214,3703.73,0.660723
"front refinement, stage 1",D180,0.35,0.007,2,0.013614,0.0680701,0.967606,2.39027,0.802564,7.58221,0.316232,0.380136,True,3.99388,1.3933,1247.8,0.329652
optimisation campaign,D006,0.35,0.007,2,0.0899504,0.449752,19.2936,2.87124,0.716168,8.3281,0.311261,0.372894,False,4.1068,1.3933,1359.98,0.334296
optimisation campaign,D001,0.35,0.007,2,0.290769,1.45385,34.0756,3.59647,0.649315,8.97003,0.338033,0.41254,True,4.30762,1.3933,1444.34,0.342403
"front refinement, stage 1",D158,0.35,0.007,2,0.369381,1.8469,2.28481,2.3663,0.336209,9.12467,0.341844,0.418314,True,4.35087,1.3933,1208.69,0.344125
"front refinement, stage 1",D033,0.35,0.007,2,0.596549,2.98275,35.4586,3.525,0.305405,10.2247,0.358171,0.443433,True,4.6134,1.3933,1437.2,0.35439
"front refinement, stage 1",D215,0.35,0.007,3,0.266363,1.33181,0.0808629,3.58904,0.69389,10.7151,0.378802,0.476105,True,5.75273,1.3933,1825.24,0.395885
optimisation campaign,D007,0.35,0.007,3,0.454335,2.27168,18.7937,3.36181,0.818539,11.1745,0.380465,0.478786,True,6.18394,1.3933,2132.66,0.410499
optimisation campaign,D008,0.35,0.007,4,0.115919,0.579597,15.419,2.40854,0.331029,11.8674,0.380818,0.479356,True,6.88145,1.3933,2246.27,0.433102
"front refinement, stage 1",D176,0.35,0.007,4,0.354083,1.77042,0.0494744,2.38779,0.506504,12.3503,0.40997,0.527581,True,7.52225,1.3933,2162.54,0.452873
optimisation campaign,D002,0.35,0.007,3,0.570573,2.85287,12.9182,3.1193,0.460306,12.6429,0.398035,0.507556,False,6.41642,1.3933,1999.78,0.418168
optimisation campaign,D004,0.35,0.007,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,12.7206,0.38084,0.479392,False,7.83034,1.3933,3056.95,0.462078
"front refinement, stage 1",D213,0.35,0.007,5,0.240501,1.20251,0.61564,2.41044,0.375634,13.7631,0.433872,0.568935,True,8.66228,1.3933,2468.34,0.486065
optimisation campaign,D003,0.35,0.007,4,0.502148,2.51074,21.7335,2.74138,0.635346,13.9466,0.415607,0.537182,False,8.04014,1.3933,2670.82,0.468243
optimisation campaign,D005,0.35,0.007,6,0.0402689,0.201345,6.28018,2.52204,0.69822,14.0046,0.395323,0.503062,False,9.17513,1.3933,3143.71,0.500278
"front refinement, stage 1",D219,0.35,0.007,6,0.0903125,0.451563,0.517768,2.68781,0.351895,14.6048,0.434405,0.569877,True,9.39179,1.3933,2931.87,0.506161
"front refinement, stage 1",D019,0.35,0.007,5,0.527182,2.63591,21.0266,3.22825,0.755507,16.744,0.454808,0.606617,True,9.90085,1.3933,3021.97,0.51972
"front refinement, stage 1",D020,0.35,0.007,6,0.430457,2.15228,10.1739,3.10993,0.52474,18.9102,0.472934,0.640429,True,11.1815,1.3933,3306,0.552335
"front refinement, stage 1",D015,0.35,0.007,6,0.481402,2.40701,30.7544,3.00444,0.342453,20.3004,0.49004,0.673424,True,11.4576,1.3933,3615.16,0.559108
"front refinement, stage 1",D245,0.5,0.01,2,0.220546,1.10273,3.32125,2.35032,0.816671,11.1503,0.279686,0.328069,True,4.20369,1.99043,1260.99,0.28278
optimisation campaign,D006,0.5,0.01,2,0.0899504,0.449752,19.2936,2.87124,0.716168,11.9596,0.268823,0.3131,False,4.1068,1.99043,1352.57,0.279489
optimisation campaign,D001,0.5,0.01,2,0.290769,1.45385,34.0756,3.59647,0.649315,12.8772,0.296938,0.35231,True,4.30762,1.99043,1392.48,0.286272
"front refinement, stage 1",D129,0.5,0.01,2,0.406439,2.03219,0.154558,2.3472,0.300207,12.9928,0.30503,0.363887,True,4.38645,1.99043,1163.06,0.288889
"front refinement, stage 1",D309,0.5,0.01,3,0.355778,1.77889,0.713167,2.50777,0.32857,15.8825,0.342573,0.419422,True,5.93177,1.99043,1591.89,0.336148
optimisation campaign,D007,0.5,0.01,3,0.454335,2.27168,18.7937,3.36181,0.818539,16.0281,0.333628,0.405906,False,6.18394,1.99043,2074.56,0.343246
optimisation campaign,D008,0.5,0.01,4,0.115919,0.579597,15.419,2.40854,0.331029,17.0186,0.332184,0.403743,False,6.88145,1.99043,2142.43,0.362155
optimisation campaign,D002,0.5,0.01,3,0.570573,2.85287,12.9182,3.1193,0.460306,18.1261,0.345656,0.424122,True,6.41642,1.99043,1909.6,0.349662
optimisation campaign,D004,0.5,0.01,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,18.2363,0.332808,0.404678,False,7.83034,1.99043,2711.65,0.3864
"front refinement, stage 1",D260,0.5,0.01,4,0.517625,2.58812,0.736626,2.32918,0.650114,18.4403,0.361939,0.449322,True,8.01318,1.99043,2394.23,0.3909
"front refinement, stage 1",D307,0.5,0.01,4,0.384077,1.92038,0.29077,2.64027,0.300337,19.4719,0.374296,0.468878,True,7.61228,1.99043,2073.54,0.380965
optimisation campaign,D003,0.5,0.01,4,0.502148,2.51074,21.7335,2.74138,0.635346,19.9908,0.362991,0.450971,False,8.04014,1.99043,2510.16,0.391559
optimisation campaign,D005,0.5,0.01,6,0.0402689,0.201345,6.28018,2.52204,0.69822,20.0711,0.343027,0.420112,False,9.17513,1.99043,3136.89,0.41837
"front refinement, stage 1",D014,0.5,0.01,5,0.41079,2.05395,25.8792,2.63328,0.533685,22.5499,0.374985,0.46998,True,9.43528,1.99043,2816.17,0.424277
"front refinement, stage 1",D025,0.5,0.01,6,0.247122,1.23561,17.8629,3.62782,0.787632,23.5066,0.378233,0.475191,True,10.2862,1.99043,3549.7,0.443049
"front refinement, stage 1",D019,0.5,0.01,5,0.527182,2.63591,21.0266,3.22825,0.755507,23.9881,0.397425,0.506543,True,9.90085,1.99043,2984.73,0.434648
"front refinement, stage 1",D020,0.5,0.01,6,0.430457,2.15228,10.1739,3.10993,0.52474,27.0841,0.410046,0.527711,True,11.1815,1.99043,3196.88,0.461981
"front refinement, stage 1",D015,0.5,0.01,6,0.481402,2.40701,30.7544,3.00444,0.342453,29.0698,0.425132,0.553614,True,11.4576,1.99043,3382.15,0.467663
"front refinement, stage 1",D369,0.7,0.014,2,0.0099117,0.0495585,1.7134,2.30939,0.724569,15.6738,0.243373,0.278885,True,3.99075,2.7866,1160.35,0.23264
optimisation campaign,D006,0.7,0.014,2,0.0899504,0.449752,19.2936,2.87124,0.716168,16.8616,0.233645,0.26611,False,4.1068,2.7866,1251.2,0.23602
"front refinement, stage 1",D390,0.7,0.014,2,0.0220821,0.11041,2.05269,3.62549,0.777598,17.5649,0.25274,0.291343,True,4.00328,2.7866,1275.69,0.233007
optimisation campaign,D001,0.7,0.014,2,0.290769,1.45385,34.0756,3.59647,0.649315,18.1474,0.264389,0.307054,True,4.30762,2.7866,1290.41,0.24175
"front refinement, stage 1",D315,0.7,0.014,2,0.578294,2.89147,31.1031,2.97348,0.795113,18.5465,0.269201,0.313617,True,4.59514,2.7866,1405.94,0.249729
"front refinement, stage 1",D395,0.7,0.014,3,0.595133,2.97567,29.5995,2.33381,0.795096,22.5343,0.290162,0.342719,True,6.46554,2.7866,1861.47,0.296456
optimisation campaign,D007,0.7,0.014,3,0.454335,2.27168,18.7937,3.36181,0.818539,22.563,0.296729,0.352013,True,6.18394,2.7866,1891.76,0.289901
optimisation campaign,D008,0.7,0.014,4,0.115919,0.579597,15.419,2.40854,0.331029,23.9508,0.294369,0.348663,False,6.88145,2.7866,1972.14,0.305885
"front refinement, stage 1",D337,0.7,0.014,4,0.568454,2.84227,1.04874,2.37594,0.819482,25.4905,0.314875,0.378154,True,8.16599,2.7866,2201.32,0.333322
optimisation campaign,D002,0.7,0.014,3,0.570573,2.85287,12.9182,3.1193,0.460306,25.5013,0.303731,0.36202,False,6.41642,2.7866,1771.57,0.295323
optimisation campaign,D004,0.7,0.014,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,25.6532,0.295217,0.349865,False,7.83034,2.7866,2526.25,0.326375
"front refinement, stage 1",D347,0.7,0.014,4,0.57917,2.89585,2.43282,2.34847,0.781677,26.0096,0.312035,0.374018,False,8.20088,2.7866,2277.99,0.334036
optimisation campaign,D003,0.7,0.014,4,0.502148,2.51074,21.7335,2.74138,0.635346,28.1173,0.320737,0.386747,True,8.04014,2.7866,2316.44,0.330736
optimisation campaign,D005,0.7,0.014,6,0.0402689,0.201345,6.28018,2.52204,0.69822,28.2233,0.301767,0.359203,False,9.17513,2.7866,2863.95,0.353393
"front refinement, stage 1",D010,0.7,0.014,6,0.196856,0.984282,4.78015,2.9525,0.678592,30.8579,0.324259,0.391946,True,9.94382,2.7866,3089.75,0.367951
"front refinement, stage 1",D019,0.7,0.014,5,0.527182,2.63591,21.0266,3.22825,0.755507,33.7166,0.351709,0.433416,True,9.90085,2.7866,2933.33,0.367152
"front refinement, stage 1",D020,0.7,0.014,6,0.430457,2.15228,10.1739,3.10993,0.52474,38.0547,0.359566,0.445609,True,11.1815,2.7866,3179.98,0.390254
"front refinement, stage 1",D015,0.7,0.014,6,0.481402,2.40701,30.7544,3.00444,0.342453,40.8339,0.373094,0.466958,True,11.4576,2.7866,3216.32,0.395058
"front refinement, stage 1",D456,1,0.02,2,0.0584171,0.292086,3.65644,2.34838,0.818299,22.3465,0.200994,0.224387,True,4.04222,3.98086,1218.95,0.195694
optimisation campaign,D006,1,0.02,2,0.0899504,0.449752,19.2936,2.87124,0.716168,24.3461,0.202393,0.22614,True,4.1068,3.98086,1251.87,0.197263
"front refinement, stage 1",D327,1,0.02,2,0.588337,2.94168,2.63222,2.3166,0.811836,24.7151,0.227723,0.258413,True,4.57031,3.98086,1296.76,0.208164
optimisation campaign,D001,1,0.02,2,0.290769,1.45385,34.0756,3.59647,0.649315,26.1865,0.234635,0.267402,True,4.30762,3.98086,1283.19,0.202056
"front refinement, stage 1",D401,1,0.02,2,0.599062,2.99531,33.8978,3.61954,0.438559,29.4283,0.240266,0.274787,True,4.61591,3.98086,1305.11,0.209207
optimisation campaign,D007,1,0.02,3,0.454335,2.27168,18.7937,3.36181,0.818539,32.5072,0.263043,0.305226,True,6.18394,3.98086,1959.51,0.242347
optimisation campaign,D008,1,0.02,4,0.115919,0.579597,15.419,2.40854,0.331029,34.492,0.26093,0.302363,False,6.88145,3.98086,2006.1,0.255717
"front refinement, stage 1",D452,1,0.02,4,0.503428,2.51714,0.0228395,2.35894,0.757027,36.0112,0.276397,0.323512,True,7.97029,3.98086,2187.14,0.275299
optimisation campaign,D002,1,0.02,3,0.570573,2.85287,12.9182,3.1193,0.460306,36.7084,0.26555,0.308633,False,6.41642,3.98086,1754.52,0.246881
optimisation campaign,D004,1,0.02,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,36.9179,0.262343,0.304276,False,7.83034,3.98086,2519.97,0.272861
"front refinement, stage 1",D467,1,0.02,4,0.593321,2.9666,0.0902418,2.38397,0.818572,37.2559,0.281542,0.330648,True,8.23997,3.98086,2516.42,0.27994
"front refinement, stage 1",D475,1,0.02,5,0.443506,2.21753,0.181506,2.329,0.734514,40.1309,0.289543,0.341847,True,9.47405,3.98086,2799.99,0.300262
optimisation campaign,D003,1,0.02,4,0.502148,2.51074,21.7335,2.74138,0.635346,40.4607,0.283785,0.333775,False,8.04014,3.98086,2251.82,0.276508
optimisation campaign,D005,1,0.02,6,0.0402689,0.201345,6.28018,2.52204,0.69822,40.5936,0.265189,0.308142,False,9.17513,3.98086,2818.73,0.295466
"front refinement, stage 1",D030,1,0.02,6,0.346547,1.73274,28.0917,2.57393,0.778747,44.6526,0.273096,0.318961,False,10.7833,3.98086,3416.85,0.32042
"front refinement, stage 1",D025,1,0.02,6,0.247122,1.23561,17.8629,3.62782,0.787632,47.4682,0.295985,0.350955,True,10.2862,3.98086,3642.2,0.312919
"front refinement, stage 1",D020,1,0.02,6,0.430457,2.15228,10.1739,3.10993,0.52474,54.6773,0.314867,0.378142,True,11.1815,3.98086,3387.19,0.326306
"front refinement, stage 1",D015,1,0.02,6,0.481402,2.40701,30.7544,3.00444,0.342453,58.6462,0.326859,0.395801,True,11.4576,3.98086,3402.55,0.330325
"front refinement, stage 1",D296,1.5,0.03,2,0.0756111,0.378056,2.19734,2.31538,0.791036,34.8302,0.183085,0.20222,True,4.05698,5.97129,1265.27,0.159851
"front refinement, stage 2",D525,1.5,0.03,2,0.00364724,0.0182362,10.0807,2.31853,0.791317,35.1199,0.196976,0.219371,True,4.01284,5.97129,1406.6,0.15897
optimisation campaign,D006,1.5,0.03,2,0.0899504,0.449752,19.2936,2.87124,0.716168,37.1819,0.173396,0.19043,False,4.1068,5.97129,1233.45,0.160836
optimisation campaign,D001,1.5,0.03,2,0.290769,1.45385,34.0756,3.59647,0.649315,39.9536,0.207803,0.232946,True,4.30762,5.97129,1317.55,0.164749
"front refinement, stage 1",D521,1.5,0.03,2,0.252436,1.26218,30.8698,3.61461,0.303504,41.3586,0.195576,0.217629,False,4.26928,5.97129,1313.41,0.164008
"front refinement, stage 2",D498,1.5,0.03,2,0.537286,2.68643,0.612079,3.62911,0.301024,43.9824,0.225169,0.255111,True,4.51739,5.97129,1434.02,0.168743
"front refinement, stage 1",D554,1.5,0.03,4,0.016061,0.0803052,3.04553,2.32479,0.306469,48.4232,0.206754,0.231622,False,6.51346,5.97129,1973.9,0.202874
optimisation campaign,D007,1.5,0.03,3,0.454335,2.27168,18.7937,3.36181,0.818539,49.4805,0.231973,0.26393,True,6.18394,5.97129,1978.49,0.197646
optimisation campaign,D008,1.5,0.03,4,0.115919,0.579597,15.419,2.40854,0.331029,52.4602,0.23113,0.262833,False,6.88145,5.97129,2068.66,0.208561
"front refinement, stage 1",D551,1.5,0.03,5,0.246608,1.23304,1.05264,2.31167,0.797867,52.918,0.23348,0.265894,True,8.68722,5.97129,2712.19,0.234488
optimisation campaign,D002,1.5,0.03,3,0.570573,2.85287,12.9182,3.1193,0.460306,55.7955,0.23087,0.262496,False,6.41642,5.97129,1785.45,0.201347
optimisation campaign,D004,1.5,0.03,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,56.0813,0.232582,0.264724,False,7.83034,5.97129,2551.42,0.222561
"front refinement, stage 1",D559,1.5,0.03,4,0.570684,2.85342,2.64923,2.3527,0.758075,57.2179,0.248094,0.285144,True,8.17605,5.97129,2367.19,0.227446
"front refinement, stage 2",D520,1.5,0.03,5,0.0352452,0.176226,7.82298,2.35798,0.301076,57.5979,0.239837,0.274222,False,7.88476,5.97129,2496.39,0.223339
optimisation campaign,D003,1.5,0.03,4,0.502148,2.51074,21.7335,2.74138,0.635346,61.4745,0.250316,0.288104,True,8.04014,5.97129,2275.19,0.225538
optimisation campaign,D005,1.5,0.03,6,0.0402689,0.201345,6.28018,2.52204,0.69822,61.6094,0.231926,0.263869,False,9.17513,5.97129,2851.96,0.241018
"front refinement, stage 1",D010,1.5,0.03,6,0.196856,0.984282,4.78015,2.9525,0.678592,67.3159,0.246707,0.283301,False,9.94382,5.97129,3400.13,0.250962
"front refinement, stage 1",D030,1.5,0.03,6,0.346547,1.73274,28.0917,2.57393,0.778747,67.7527,0.234821,0.267645,False,10.7833,5.97129,3311.45,0.261395
"front refinement, stage 1",D025,1.5,0.03,6,0.247122,1.23561,17.8629,3.62782,0.787632,71.9335,0.258807,0.299494,True,10.2862,5.97129,3650.67,0.255269
"front refinement, stage 2",D019,1.5,0.03,5,0.527182,2.63591,21.0266,3.22825,0.755507,73.526,0.273607,0.319663,True,9.90085,5.97129,3353.76,0.250417
"front refinement, stage 1",D020,1.5,0.03,6,0.430457,2.15228,10.1739,3.10993,0.52474,82.8715,0.273042,0.318886,False,11.1815,5.97129,3373.22,0.266198
"front refinement, stage 1",D015,1.5,0.03,6,0.481402,2.40701,30.7544,3.00444,0.342453,88.8217,0.283627,0.333554,True,11.4576,5.97129,3316.69,0.269479
"front refinement, stage 1",D604,2,0.04,2,0.133826,0.669131,3.36553,2.32902,0.813921,46.7533,0.186769,0.20674,True,4.11705,7.96171,1359.64,0.139293
optimisation campaign,D006,2,0.04,2,0.0899504,0.449752,19.2936,2.87124,0.716168,50.483,0.156795,0.170545,False,4.1068,7.96171,1250.28,0.139117
"front refinement, stage 1",D327,2,0.04,2,0.588337,2.94168,2.63222,2.3166,0.811836,51.2995,0.18963,0.210265,True,4.57031,7.96171,1386.91,0.14683
optimisation campaign,D001,2,0.04,2,0.290769,1.45385,34.0756,3.59647,0.649315,54.1967,0.193767,0.215382,True,4.30762,7.96171,1302.82,0.14251
"front refinement, stage 1",D269,2,0.04,2,0.591205,2.95602,33.3843,3.64671,0.785047,57.9351,0.203513,0.227544,True,4.60805,7.96171,1489.19,0.147443
"front refinement, stage 1",D565,2,0.04,3,0.539649,2.69824,0.354306,2.3561,0.742946,63.6367,0.213916,0.240692,True,6.29935,7.96171,2001.32,0.1726
optimisation campaign,D007,2,0.04,3,0.454335,2.27168,18.7937,3.36181,0.818539,66.9824,0.214474,0.241402,True,6.18394,7.96171,2039.93,0.170997
optimisation campaign,D008,2,0.04,4,0.115919,0.579597,15.419,2.40854,0.331029,70.9523,0.214372,0.241272,False,6.88145,7.96171,2036.61,0.180452
"front refinement, stage 1",D610,2,0.04,4,0.541469,2.70734,0.835182,2.31951,0.787005,74.1052,0.224877,0.254733,True,8.0848,7.96171,2525.87,0.195698
optimisation campaign,D002,2,0.04,3,0.570573,2.85287,12.9182,3.1193,0.460306,75.4251,0.210773,0.236701,False,6.41642,7.96171,1771.52,0.174205
optimisation campaign,D004,2,0.04,5,0.00955507,0.0477754,13.6728,2.47535,0.544704,75.7524,0.215937,0.243265,False,7.83034,7.96171,2508.84,0.192577
optimisation campaign,D003,2,0.04,4,0.502148,2.51074,21.7335,2.74138,0.635346,83.0838,0.231803,0.26371,True,8.04014,7.96171,2248.08,0.195153
optimisation campaign,D005,2,0.04,6,0.0402689,0.201345,6.28018,2.52204,0.69822,83.1473,0.212546,0.238951,False,9.17513,7.96171,2836.87,0.208559
"front refinement, stage 1",D014,2,0.04,5,0.41079,2.05395,25.8792,2.63328,0.533685,93.4622,0.223082,0.252421,False,9.43528,7.96171,2841.86,0.211515
"front refinement, stage 1",D025,2,0.04,6,0.247122,1.23561,17.8629,3.62782,0.787632,96.9376,0.236821,0.270262,True,10.2862,7.96171,3751.92,0.220899
"front refinement, stage 1",D019,2,0.04,5,0.527182,2.63591,21.0266,3.22825,0.755507,99.2237,0.251491,0.289671,True,9.90085,7.96171,3283.91,0.216702
"front refinement, stage 1",D020,2,0.04,6,0.430457,2.15228,10.1739,3.10993,0.52474,111.742,0.248195,0.285279,False,11.1815,7.96171,3339.07,0.230369
"front refinement, stage 1",D015,2,0.04,6,0.481402,2.40701,30.7544,3.00444,0.342453,119.671,0.258602,0.299217,True,11.4576,7.96171,3256.22,0.233207


==> anc/data/length_limit_test.csv <==
withheld_lambda,length_limit_nodes,delta_p_nodes,Da_eff_nodes,delta_p_error_pct,X_HCl_error_pp,front_loss_mean_pp,front_loss_max_pp,hypervolume_retained
0.25,6,6,6,55.6527,4.21064,8.46371,13.8516,0.323516
0.25,8,8,7,9.72363,4.81133,3.33242,6.03517,0.749494
0.25,10,9,9,7.12473,3.41701,0.00722826,0.117368,0.999749
0.25,12,11,11,5.65791,1.95971,1.02259,1.64196,0.923398
0.25,14,13,14,3.3871,1.91463,1.03496,2.08186,0.926565
0.25,16,15,16,2.87442,1.08499,1.03448,2.08186,0.928925
0.25,18,18,18,2.39666,1.082,1.142,2.23658,0.919871
0.25,20,20,19,1.75608,1.31462,1.33456,3.5159,0.9135
0.25,22,22,21,2.12634,1.4138,1.65353,3.65776,0.89021
0.25,24,24,24,1.79271,1.32856,1.52937,3.67729,0.900348
0.25,26,26,26,1.80722,2.97499,0.748346,2.54079,0.952057
0.25,28,28,28,1.76707,2.90905,0.9724,3.5159,0.945674
0.25,30,30,30,1.90533,2.7668,0.749083,2.54079,0.948574
0.35,6,5,6,17.8684,4.33248,7.47954,11.6415,0.3424
0.35,8,8,7,9.8327,2.88504,2.92405,5.2837,0.737832
0.35,10,9,10,3.4327,2.36457,5.17621,7.19822,0.551395
0.35,12,11,12,3.65178,1.38915,0.801914,1.27598,0.92618
0.35,14,13,14,2.54374,1.12209,0.834253,1.44133,0.932295
0.35,16,15,15,2.11214,0.906335,0.990974,1.88343,0.907799
0.35,18,18,18,1.95874,0.800193,0.784616,1.98892,0.937371
0.35,20,20,19,1.70761,0.854192,0.850772,1.95724,0.939449
0.35,22,21,22,1.57279,1.00498,0.757505,1.809,0.942834
0.35,24,23,24,1.44849,0.960287,0.853188,1.809,0.939795
0.35,26,26,26,2.0098,0.907181,0.697769,1.26218,0.941229
0.35,28,28,28,1.84905,0.966999,0.687503,1.4122,0.941111
0.35,30,30,30,1.62741,0.956039,0.791938,1.86424,0.939484
0.5,6,5,6,14.4285,4.19383,6.05141,10.4015,0.374343
0.5,8,7,8,7.97023,2.60377,2.23347,4.15801,0.764779
0.5,10,9,10,3.67308,0.908042,0.163259,0.364719,0.989944
0.5,12,11,12,3.61124,1.01856,0.695825,1.33912,0.937425
0.5,14,13,14,2.43175,0.737862,0.698406,1.49371,0.937686
0.5,16,15,16,2.3017,0.684115,0.702161,1.28404,0.945055
0.5,18,17,18,1.93107,0.673353,0.595576,1.28404,0.954195
0.5,20,20,19,1.82796,0.729178,0.519162,1.47107,0.961368
0.5,22,22,21,1.60749,0.756795,0.387933,1.44396,0.971843
0.5,24,24,23,1.34684,0.678755,0.281678,0.941842,0.977817
0.5,26,26,26,1.24192,0.635118,0.208132,0.65097,0.983473
0.5,28,28,28,1.2665,0.620885,0.235025,0.960186,0.982593
0.5,30,29,30,1.29088,0.593556,0.257942,0.960186,0.980524
0.7,6,5,6,16.1991,3.40784,5.34905,9.30422,0.37265
0.7,8,7,8,7.9978,2.0004,1.83377,3.52574,0.771925
0.7,10,9,10,5.48407,1.23151,0,0,1
0.7,12,11,12,3.73537,1.09612,0.179521,0.880933,0.965506
0.7,14,13,14,2.28745,1.05785,0.39095,0.924272,0.959623
0.7,16,15,15,2.4702,0.830527,0.383606,0.847642,0.953351
0.7,18,18,17,2.34104,0.721826,0.449973,0.783308,0.953855
0.7,20,20,19,2.37225,0.628771,0.15555,1.04155,0.986695
0.7,22,21,21,1.46499,0.66687,0.188904,0.770617,0.975976
0.7,24,23,23,1.47369,0.67888,0.204169,1.14221,0.982078
0.7,26,25,25,1.36972,0.586125,0.422116,0.794191,0.954714
0.7,28,27,27,1.41326,0.583812,0.388736,0.984436,0.960062
0.7,30,29,29,1.39846,0.585063,0.424349,1.01526,0.957038
1,6,5,5,18.0593,2.71647,4.84881,7.57491,0.397017
1,8,7,7,8.25371,1.72947,2.24834,3.39124,0.730041
1,10,9,9,6.45263,1.15659,0.00818487,0.113331,0.999379
1,12,11,12,4.43545,1.04426,0.184333,0.676878,0.970195
1,14,13,14,3.14665,0.976294,0.216458,0.878986,0.97652
1,16,15,16,3.138,1.01875,0.478536,1.16605,0.960237
1,18,18,18,3.04523,0.940858,0.332214,1.11643,0.970279
1,20,19,19,2.32797,0.848244,0.325931,1.25397,0.969187
1,22,22,21,2.74104,0.774209,0.337176,1.26468,0.968422
1,24,24,23,2.18241,0.662454,0.236541,1.69736,0.968057
1,26,26,25,1.98987,0.723077,0.222477,1.56768,0.976713
1,28,28,27,2.00753,0.69097,0.174671,1.20648,0.982049
1,30,30,30,1.92404,0.731957,0.180105,1.60932,0.978134
1.5,6,5,6,19.6853,2.47043,3.87935,5.88713,0.441367
1.5,8,7,7,9.68124,1.59803,1.96047,3.02956,0.725077
1.5,10,9,10,4.73195,1.5158,2.42127,3.33595,0.658648
1.5,12,11,12,3.81008,0.824294,0.238739,0.645107,0.963757
1.5,14,13,13,3.81983,0.942916,0.183642,0.627738,0.973219
1.5,16,15,15,3.20881,0.963119,0.125258,0.422847,0.981303
1.5,18,17,17,3.34244,0.988883,0.49824,1.0758,0.941716
1.5,20,20,20,2.45258,0.950596,0.521575,1.46295,0.939
1.5,22,22,22,2.27241,0.895118,0.437053,1.36146,0.950764
1.5,24,24,24,1.98111,0.90197,0.140278,0.477225,0.982315
1.5,26,26,26,1.81362,0.908492,0.165884,0.488387,0.98103
1.5,28,28,26,2.07279,0.908492,0.19333,0.477225,0.97522
1.5,30,29,29,1.92826,0.917942,0.214603,0.478914,0.974785
2,6,5,6,16.3887,1.94833,4.18521,6.2792,0.426384
2,8,8,8,8.78627,1.12655,2.0982,3.03391,0.704327
2,10,9,10,4.91413,0.925456,0,0,1
2,12,11,12,4.4302,1.00912,0.31002,0.720244,0.959055
2,14,14,13,4.35625,1.45653,0.346924,1.01614,0.960326
2,16,16,15,3.55074,0.993531,0.347627,1.01614,0.960397
2,18,18,17,3.10675,1.04177,0.255108,0.748921,0.971245
2,20,20,20,2.10859,1.00084,0.192785,0.544941,0.978558
2,22,22,22,1.97345,0.987424,0.105092,0.402292,0.987002
2,24,24,23,2.01248,1.01191,0.143189,0.588894,0.984116
2,26,26,25,1.79698,1.013,0.254886,0.588894,0.971652
2,28,28,28,1.71375,1.07957,0.286647,0.9523,0.96904
2,30,30,30,1.65809,1.06825,0.27341,0.683222,0.972323


==> anc/data/mesh_independence.csv <==
design,lambda,inlet_velocity_m_s,cell_size_mm,cell_count,delta_p_Pa,X_HCl
A,0.25,0.005,0.007,466786,6.04795,0.378055
A,0.25,0.005,0.005,844948,6.06175,0.374093
A,2,0.04,0.028,42342,50.1238,0.414519
A,2,0.04,0.02,73791,50.7358,0.268142
A,2,0.04,0.01,245019,51.1626,0.216938
A,2,0.04,0.007,466786,51.3951,0.204257
A,2,0.04,0.005,844948,51.5266,0.188917
A,2,0.04,0.0035,1.66674e+06,51.836,0.163016
B,0.25,0.005,0.007,780069,8.75745,0.441582
B,0.25,0.005,0.005,1.4117e+06,8.7911,0.437691
B,2,0.04,0.028,71161,72.1215,0.454507
B,2,0.04,0.02,129345,72.9716,0.406174
B,2,0.04,0.01,412117,73.0883,0.284147
B,2,0.04,0.007,780069,73.2718,0.229035
B,2,0.04,0.005,1.4117e+06,73.606,0.215499
C,0.25,0.005,0.007,1.09987e+06,14.034,0.56832
C,0.25,0.005,0.005,1.99263e+06,14.0448,0.563177
C,2,0.04,0.028,104782,114.632,0.534184
C,2,0.04,0.02,176564,115.434,0.398226
C,2,0.04,0.01,576048,115.765,0.312833
C,2,0.04,0.007,1.09987e+06,116.125,0.285322
C,2,0.04,0.005,1.99263e+06,116.232,0.271624


==> anc/data/new_designs.csv <==
set,lambda,N,p_mm,p_over_w,beta_deg,eta_h,eta_o,delta_p_Pa_predicted,X_HCl_predicted,delta_p_Pa_cfd,X_HCl_cfd,distance_to_earlier_front_pp
first (preliminary power-law fit),0.35,2,0.301153,1.50576,0.681826,2.40873,0.78738,8.6248,0.337658,7.91389,0.322261,0.602941
first (preliminary power-law fit),0.35,2,0.593777,2.96889,4.34427,2.33275,0.316657,10.4559,0.378947,9.56302,0.350617,0.877251
first (preliminary power-law fit),0.35,3,0.594456,2.97228,0.58947,2.83563,0.433886,12.7282,0.403501,12.382,0.413916,0.394601
first (preliminary power-law fit),0.35,5,0.585251,2.92625,2.59747,2.53935,0.606117,17.3583,0.445405,16.5153,0.460823,2.64177
first (preliminary power-law fit),1,2,0.263959,1.31979,1.57044,2.30792,0.575916,25.5403,0.231898,24.2502,0.227597,2.66031
first (preliminary power-law fit),1,2,0.597979,2.98989,0.192803,2.63796,0.365939,29.4575,0.258479,27.9882,0.238472,0.383663
first (preliminary power-law fit),1,3,0.597979,2.98989,0.192803,2.63796,0.365939,36.7863,0.275556,35.8263,0.269991,0.694775
first (preliminary power-law fit),1,4,0.580031,2.90015,2.3874,3.56599,0.325065,44.0849,0.291875,45.9182,0.29325,0.370743
first (preliminary power-law fit),2,2,0.307285,1.53643,2.24782,2.38021,0.692369,50.0095,0.197407,50.4507,0.17542,-1.13489
first (preliminary power-law fit),2,2,0.584175,2.92087,0.338808,2.63392,0.308443,59.1965,0.208247,58.1106,0.212768,0.925565
first (preliminary power-law fit),2,3,0.584175,2.92087,0.338808,2.63392,0.308443,73.695,0.215891,73.9322,0.235137,2.06633
first (preliminary power-law fit),2,5,0.590168,2.95084,1.93471,2.86559,0.687851,97.4495,0.230945,104.377,0.254477,0.298672
second (working equations),0.5,2,0.416601,2.08301,0.0155878,2.6165,0.819294,12.5891,0.309351,11.841,0.291968,1.2282
second (working equations),0.5,3,0.454692,2.27346,13.1071,3.25074,0.819502,16.0015,0.334245,15.8922,0.329455,-1.31188
second (working equations),0.5,4,0.566,2.83,9.15143,2.9542,0.813653,20.2081,0.36379,19.917,0.357455,-1.68408
second (working equations),1,2,0.599965,2.99983,11.9321,2.41438,0.721842,26.8619,0.258644,26.3481,0.237295,0.266023
second (working equations),1,4,0.49224,2.4612,11.0511,3.58495,0.81767,39.122,0.283913,40.9959,0.270322,-1.92213
second (working equations),1.5,2,0.462112,2.31056,14.9222,3.39039,0.813117,37.9873,0.213474,40.2107,0.215007,0.720361
second (working equations),1.5,3,0.497892,2.48946,26.2434,2.44104,0.819969,48.4471,0.231266,46.7669,0.22155,-0.361968
second (working equations),1.5,4,0.591713,2.95857,16.8957,3.56903,0.811558,60.9879,0.252875,65.6754,0.23809,-1.22261


==> anc/data/symbolic_regression_equations.csv <==
data,seed,response,nodes,training_loss,equation
all seven flow rates,0,delta_p_Pa,1,81.5925,12.426434
all seven flow rates,0,delta_p_Pa,3,11.3138,lambda * 32.52318
all seven flow rates,0,delta_p_Pa,5,7.97415,N * (lambda * 9.5040455)
all seven flow rates,0,delta_p_Pa,7,1.65224,((N ^ 0.5432044) * lambda) * 17.551788
all seven flow rates,0,delta_p_Pa,9,0.664507,lambda * ((N * (p_over_w + 4.327111)) - -14.2940645)
all seven flow rates,0,delta_p_Pa,11,0.389268,lambda * (((p_over_w + 4.326419) * (N - eta_o)) + 17.530603)
all seven flow rates,0,delta_p_Pa,13,0.193977,lambda * ((((eta_h + p_over_w) + 1.4612504) * (N - eta_o)) + 17.346327)
all seven flow rates,0,delta_p_Pa,15,0.120841,lambda * ((((eta_h + p_over_w) + 1.4527184) * (N - eta_o)) + (lambda + 16.491795))
all seven flow rates,0,delta_p_Pa,17,0.0872783,lambda * ((lambda + ((N - eta_o) * ((1.6033108 ^ p_over_w) + (eta_h + 0.7670974)))) + 16.463198)
all seven flow rates,0,delta_p_Pa,19,0.0749134,((lambda + 16.36781) + ((N - eta_o) * (eta_h + ((beta ^ 0.14212713) + (1.5989087 ^ p_over_w))))) * lambda
all seven flow rates,0,delta_p_Pa,21,0.0692574,((beta + lambda) + ((((eta_h + (0.6058517 ^ eta_o)) + (1.6034682 ^ p_over_w)) * (N - eta_o)) + 16.18877)) * lambda
all seven flow rates,0,delta_p_Pa,22,0.0546643,(((eta_h + exp(((eta_o / -1.1007282) + 0.96792233) + (p_over_w * 0.386605))) * (N + -0.87620616)) + (lambda + 18.26235)) * lambda
all seven flow rates,0,delta_p_Pa,24,0.0440957,(((N + -0.8704442) * (exp((p_over_w * 0.38575998) + ((beta ^ 0.03149572) + (eta_o * -0.8848292))) + eta_h)) + (lambda + 18.242807)) * lambda
all seven flow rates,0,delta_p_Pa,26,0.040325,(((lambda + (beta + ((exp(0.9051232 + ((0.39133933 * p_over_w) + (eta_o * -0.80547637))) + eta_h) * (N + -0.9208211)))) - -18.775585) - eta_o) * lambda
all seven flow rates,0,delta_p_Pa,28,0.0377148,lambda * (((((N + -0.9142442) * (eta_h + exp((p_over_w * 0.39049634) + ((eta_o * -0.80526763) + 0.9066121)))) + 19.379799) - (0.010244499 ^ beta)) + (lambda - eta_o))
all seven flow rates,0,delta_p_Pa,29,0.0376421,lambda * (exp(-0.15034986 / beta) + ((((eta_h + exp((eta_o * -0.80060995) + ((p_over_w * 0.3898509) + 0.90452456))) * (N + -0.9078822)) + (lambda - -18.488628)) - eta_o))
all seven flow rates,0,delta_p_Pa,30,0.036732,((lambda - ((p_over_w * 0.051722564) ^ beta)) + ((((exp(((eta_o * -0.7910875) + 0.89361244) + (p_over_w * 0.3944172)) + eta_h) * (N + -0.86994)) + 19.25437) - eta_o)) * lambda
all seven flow rates,0,Da_eff,1,0.00937311,0.3024308
all seven flow rates,0,Da_eff,4,0.00799238,exp(-0.28006154 - lambda)
all seven flow rates,0,Da_eff,5,0.00138889,(lambda ^ -0.43474814) * 0.29699385
all seven flow rates,0,Da_eff,6,0.00137368,exp(lambda ^ -0.37251282) * 0.10642039
all seven flow rates,0,Da_eff,7,0.00077934,((lambda / N) ^ -0.40401334) * 0.1826171
all seven flow rates,0,Da_eff,8,0.000733696,exp((lambda / N) ^ -0.2606019) * 0.07405522
all seven flow rates,0,Da_eff,9,0.000290782,((lambda / (p_over_w + N)) ^ -0.42322743) * 0.15405333
all seven flow rates,0,Da_eff,10,0.000209304,exp((lambda / (N + p_over_w)) ^ -0.25494558) * 0.065876275
all seven flow rates,0,Da_eff,11,0.000198831,((lambda / (N + (p_over_w + 1.3556277))) ^ -0.4393443) * 0.13389504
all seven flow rates,0,Da_eff,12,0.000139579,exp((lambda / (p_over_w + (N + 1.2635906))) ^ -0.2511238) * 0.06051846
all seven flow rates,0,Da_eff,13,0.000137015,(((lambda / ((N + 1.1773584) + p_over_w)) ^ -0.650389) * 0.05717153) + 0.10887271
all seven flow rates,0,Da_eff,14,0.000114644,exp((lambda / ((p_over_w + (N + 1.7564092)) - eta_o)) ^ -0.2516022) * 0.06072204
all seven flow rates,0,Da_eff,15,0.000112441,(((lambda / (p_over_w + ((N + 1.6618688) - eta_o))) ^ -0.65098745) * 0.057513837) + 0.10922673
all seven flow rates,0,Da_eff,16,9.27621e-05,exp((lambda / (p_over_w + (((1.8320003 - eta_o) + N) / 0.7288677))) ^ -0.24201378) * 0.056308843
all seven flow rates,0,Da_eff,17,7.9095e-05,(((lambda / ((N + (p_over_w * (N / 3.0210168))) + eta_h)) ^ -0.6381182) * 0.05026233) + 0.10388738
all seven flow rates,0,Da_eff,18,7.41348e-05,(((lambda / ((eta_h / exp(eta_o)) + (p_over_w + (N / 0.7182468)))) ^ -0.64582735) * 0.04916942) + 0.10578154
all seven flow rates,0,Da_eff,19,6.19204e-05,(((lambda / ((((N * p_over_w) / 3.2000797) + eta_h) + (N - eta_o))) ^ -0.6307112) * 0.05431339) + 0.10274309
all seven flow rates,0,Da_eff,20,5.7396e-05,(((lambda / (((N + 4.5210133) + ((N / 3.1265924) * p_over_w)) - exp(eta_o))) ^ -0.6345654) * 0.05204746) + 0.1028419
all seven flow rates,0,Da_eff,21,4.89283e-05,(0.05436723 * ((lambda / ((((N * p_over_w) / 3.499986) + (eta_h / (eta_o - -0.723181))) + N)) ^ -0.63518727)) + 0.10385318
all seven flow rates,0,Da_eff,22,4.25303e-05,(((lambda / (((N * (p_over_w / 3.2459643)) + (N + (eta_h / exp(eta_o)))) + 0.95031273)) ^ -0.6329024) * 0.053101663) + 0.102096125
all seven flow rates,0,Da_eff,24,3.77107e-05,(((lambda / ((N * (p_over_w / 3.1375089)) + (((N - beta) + 1.2979089) + (eta_h / exp(eta_o))))) ^ -0.6326116) * 0.05267715) + 0.10232967
all seven flow rates,0,Da_eff,25,3.71584e-05,(((lambda / (((exp(0.19162205 - beta) + N) + ((p_over_w * N) / 3.281121)) + (eta_h / exp(eta_o)))) ^ -0.63283724) * 0.053316657) + 0.102332145
all seven flow rates,0,Da_eff,26,3.71156e-05,(((lambda / ((eta_h / exp(eta_o)) + (((((p_over_w - (beta / 1.3931385)) * N) / 3.5529597) + N) + 0.7752308))) ^ -0.63644576) * 0.05472053) + 0.10340886
all seven flow rates,0,Da_eff,27,3.62685e-05,0.09474625 + (((lambda / (((p_over_w * (N + lambda)) / 4.340456) + ((exp(beta * -0.8566315) + N) + (eta_h / exp(eta_o))))) ^ -0.634346) * 0.055931617)
all seven flow rates,0,Da_eff,29,3.52986e-05,(((lambda / ((eta_h / exp(eta_o)) + (exp(beta * -0.84099996) + (((N + (lambda / 1.4702251)) * (p_over_w / 3.913402)) + N)))) ^ -0.6320196) * 0.055622008) + 0.09618872
all seven flow rates,0,Da_eff,30,3.43008e-05,(((lambda / (((eta_h / exp(eta_o)) + ((((exp(lambda) / 4.340493) + N) * (p_over_w / 3.9614477)) + exp(beta * -0.8654459))) + N)) ^ -0.6291946) * 0.056291766) + 0.09493952
all seven flow rates,1,delta_p_Pa,1,83.5717,12.585751
all seven flow rates,1,delta_p_Pa,3,11.6449,lambda * 32.80877
all seven flow rates,1,delta_p_Pa,5,8.05329,N * (lambda * 9.419068)
all seven flow rates,1,delta_p_Pa,7,1.71428,((N ^ 0.5436402) * lambda) * 17.51985
all seven flow rates,1,delta_p_Pa,8,1.70796,lambda * exp((N ^ 0.15436889) * 2.9163225)
all seven flow rates,1,delta_p_Pa,9,0.674251,((N * (p_over_w + 4.3299327)) + 14.278012) * lambda
all seven flow rates,1,delta_p_Pa,11,0.398667,(((N - eta_o) * (p_over_w + 4.3159757)) - -17.564808) * lambda
all seven flow rates,1,delta_p_Pa,13,0.201794,lambda * ((((eta_h + p_over_w) + 1.446891) * (N - eta_o)) + 17.411415)
all seven flow rates,1,delta_p_Pa,15,0.130433,((lambda + (((eta_h + p_over_w) + 1.4547888) * (N - eta_o))) - -16.506279) * lambda
all seven flow rates,1,delta_p_Pa,17,0.097876,lambda * (((N - eta_o) * (eta_h + ((1.4146096 ^ p_over_w) / 0.593515))) + (lambda + 16.493626))
all seven flow rates,1,delta_p_Pa,19,0.0859122,lambda * ((lambda + beta) + (((N - eta_o) * (((1.4122545 ^ p_over_w) / 0.5909654) + eta_h)) + 16.173456))
all seven flow rates,1,delta_p_Pa,20,0.0606129,lambda * ((((N + -0.9427888) * ((((p_over_w ^ 1.615828) + 2.971213) / exp(eta_o)) + eta_h)) + lambda) + 18.669886)
all seven flow rates,1,delta_p_Pa,22,0.0461877,(((N + -0.93364257) * (eta_h + (((beta + (p_over_w ^ 1.606414)) + 2.6939335) / exp(eta_o)))) + (lambda + 18.596807)) * lambda
all seven flow rates,1,delta_p_Pa,24,0.0434153,((((N + -0.8514506) * (eta_h + (((beta + ((p_over_w ^ 1.5795147) + 2.1745262)) / exp(eta_o)) + 0.33651495))) + 18.068724) + lambda) * lambda
all seven flow rates,1,delta_p_Pa,26,0.0388704,lambda * ((18.861498 - eta_o) + (((eta_h + (((beta + ((p_over_w ^ 1.5911654) + 1.6237752)) / exp(eta_o)) + 0.6417471)) * (N + -0.8894224)) + lambda))
all seven flow rates,1,delta_p_Pa,28,0.0363401,lambda * ((((N + (lambda + ((eta_h + (((beta + (p_over_w ^ 1.5979598)) + 0.99123156) / exp(eta_o))) * (N + -0.9122733)))) - eta_o) + 18.64698) - eta_o)
all seven flow rates,1,delta_p_Pa,30,0.035596,lambda * ((((N + -0.9206364) * ((((p_over_w ^ 1.6007825) + (beta + 0.98177725)) / exp(eta_o)) + eta_h)) + (((N + lambda) + 18.419275) - eta_o)) - (eta_o ^ 2.364429))
all seven flow rates,1,Da_eff,1,0.00954263,0.30273065
all seven flow rates,1,Da_eff,4,0.00794549,0.75937015 / exp(lambda)
all seven flow rates,1,Da_eff,5,0.0014018,0.29760626 / (lambda ^ 0.4379621)
all seven flow rates,1,Da_eff,6,0.00139946,exp(lambda ^ -0.37435472) * 0.106615074
all seven flow rates,1,Da_eff,7,0.000772715,((N / lambda) ^ 0.40230557) * 0.18236534
all seven flow rates,1,Da_eff,8,0.000715386,exp((N / lambda) ^ 0.25932208) * 0.07395939
all seven flow rates,1,Da_eff,9,0.000286696,(((p_over_w + N) / lambda) ^ 0.42649034) * 0.15284523
all seven flow rates,1,Da_eff,10,0.000211535,exp(((N + p_over_w) / lambda) ^ 0.25570127) * 0.06558206
all seven flow rates,1,Da_eff,11,0.000177433,(((N + p_over_w) * 0.021984907) + 0.18929948) / (lambda ^ 0.4413487)
all seven flow rates,1,Da_eff,12,0.000142703,exp(((N + (p_over_w - -1.2255105)) / lambda) ^ 0.25217187) * 0.06037895
all seven flow rates,1,Da_eff,13,0.000126446,((0.020440573 / (lambda ^ 0.6334992)) * (p_over_w + (N + 4.416512))) + 0.10202608
all seven flow rates,1,Da_eff,14,0.000115457,exp((((N - -1.75228) + (p_over_w - eta_o)) / lambda) ^ 0.25238618) * 0.06051199
all seven flow rates,1,Da_eff,15,9.92984e-05,((0.020588223 / (lambda ^ 0.63767797)) * (N + ((p_over_w + 4.8290105) - eta_o))) + 0.10379811
all seven flow rates,1,Da_eff,16,9.17015e-05,exp(((((p_over_w + eta_h) * 0.61294544) + (N - eta_o)) / lambda) ^ 0.25628528) * 0.061791044
all seven flow rates,1,Da_eff,17,9.06613e-05,((((N + (((p_over_w + eta_h) * 0.6453918) - eta_o)) / lambda) * 0.015130195) - -0.03323654) ^ 0.5813738
all seven flow rates,1,Da_eff,18,8.06303e-05,exp(((((eta_h * 0.5179371) + (p_over_w / 1.3818599)) + (N - eta_o)) / lambda) ^ 0.25647017) * 0.062380582
all seven flow rates,1,Da_eff,19,7.60409e-05,((((((p_over_w / 1.3602096) + N) + ((eta_h * 0.5027319) - eta_o)) / lambda) ^ 0.646939) * 0.06234918) + 0.10680112
all seven flow rates,1,Da_eff,20,6.54669e-05,0.26704553 * ((((((N + 2.39926) - eta_o) * (0.13615392 / lambda)) * exp(p_over_w * 0.1433659)) - -0.29295862) ^ 0.55241215)
all seven flow rates,1,Da_eff,22,5.28134e-05,(((((exp(eta_h * (p_over_w * 0.047912512)) / lambda) * 0.2177606) * (N + (2.4153438 - eta_o))) - -0.44256577) ^ 0.547671) * 0.20837152
all seven flow rates,1,Da_eff,24,4.90629e-05,(((((((N + (1.1391686 - (eta_h / -2.2916408))) - eta_o) * exp(p_over_w * 0.14351396)) / lambda) * 0.2774112) - -0.5980526) ^ 0.55342) * 0.17962922
all seven flow rates,1,Da_eff,26,4.6334e-05,((((((((beta + -0.9593905) - eta_h) / (-1.2670343 - eta_o)) + N) * (exp(p_over_w * 0.14321607) / lambda)) * 0.23485695) - -0.4925495) ^ 0.5492518) * 0.19670083
all seven flow rates,1,Da_eff,28,4.32934e-05,(((exp(p_over_w * 0.14371023) * (((N + (((beta - eta_h) + (-1.87206 / eta_h)) / (-1.1592363 - eta_o))) * 0.21647416) / lambda)) - -0.45454413) ^ 0.5496369) * 0.20648059
all seven flow rates,1,Da_eff,30,4.28773e-05,(((((N + ((((-1.7830626 / eta_h) + (beta * eta_o)) - eta_h) / (-1.1982578 - eta_o))) * (0.21582551 / lambda)) * exp(p_over_w * 0.14338551)) - -0.45442846) ^ 0.54992855) * 0.20642823
all seven flow rates,2,delta_p_Pa,1,82.2368,12.445502
all seven flow rates,2,delta_p_Pa,3,11.7037,lambda * 32.568897
all seven flow rates,2,delta_p_Pa,5,7.92974,(N * lambda) * 9.502878
all seven flow rates,2,delta_p_Pa,7,1.66671,(N ^ 0.5498649) * (lambda * 17.426226)
all seven flow rates,2,delta_p_Pa,9,0.668273,(((p_over_w + 4.336773) * N) - -14.3084) * lambda
all seven flow rates,2,delta_p_Pa,11,0.374819,lambda * (((p_over_w + 4.323951) * (N - eta_o)) + 17.56636)
all seven flow rates,2,delta_p_Pa,13,0.200501,((((p_over_w + eta_h) + 1.4406773) * (N - eta_o)) - -17.431154) * lambda
all seven flow rates,2,delta_p_Pa,15,0.12685,lambda * ((lambda + ((N - eta_o) * ((eta_h + p_over_w) + 1.4345571))) + 16.56828)
all seven flow rates,2,delta_p_Pa,17,0.0966321,lambda * ((lambda + ((N - eta_o) * (((1.4199084 ^ p_over_w) / 0.59997195) + eta_h))) - -16.544544)
all seven flow rates,2,delta_p_Pa,19,0.0842974,lambda * ((((N - eta_o) * (((beta ^ 0.15200688) + (1.601743 ^ p_over_w)) + eta_h)) + lambda) - -16.408514)
all seven flow rates,2,delta_p_Pa,20,0.0586357,(((((2.6880074 / exp((p_over_w * -0.4006047) + eta_o)) + eta_h) * (N + -0.9474637)) + 18.71185) + lambda) * lambda
all seven flow rates,2,delta_p_Pa,22,0.0488464,((lambda + beta) + (18.38033 + (((2.6991768 / exp(eta_o + (p_over_w * -0.39910027))) + eta_h) * (N + -0.9445536)))) * lambda
all seven flow rates,2,delta_p_Pa,24,0.0462355,lambda * ((lambda + ((N + -0.8987132) * ((beta / 1.8993102) + ((2.5123324 / exp((p_over_w * -0.41143623) + eta_o)) + eta_h)))) + 18.38208)
all seven flow rates,2,delta_p_Pa,25,0.0449733,(((-0.8850049 + N) * ((beta / exp(beta)) + ((2.452125 / exp(eta_o + (p_over_w * -0.41618618))) + eta_h))) + (18.300322 + lambda)) * lambda
all seven flow rates,2,delta_p_Pa,26,0.0441353,(lambda + (((eta_h + ((2.4944944 / exp((p_over_w * -0.42739365) + eta_o)) + (beta ^ 0.14204696))) * ((N + -0.7375548) / 1.1229968)) + 17.450193)) * lambda
all seven flow rates,2,delta_p_Pa,27,0.0430749,(lambda + ((19.036425 - eta_o) + ((N + -0.9173277) * (eta_h + ((1.9757707 / exp((p_over_w * -0.4728431) + eta_o)) + (exp(beta) / 2.679814)))))) * lambda
all seven flow rates,2,delta_p_Pa,29,0.0406002,((((N + -0.6003425) * ((eta_h + (exp(beta) / eta_h)) + (2.0586643 / exp(eta_o + (p_over_w * -0.45969886))))) + (lambda - (p_over_w / eta_h))) + 17.080122) * lambda
all seven flow rates,2,delta_p_Pa,30,0.0405954,(((((2.0660498 / exp(eta_o + (p_over_w * -0.45355564))) + (eta_h + (exp(beta) / eta_h))) * (N + -0.8296708)) + (lambda + 18.594744)) - (exp(eta_o) / eta_h)) * lambda
all seven flow rates,2,Da_eff,1,0.00947175,0.30228594
all seven flow rates,2,Da_eff,4,0.00803675,exp(-0.27956918 - lambda)
all seven flow rates,2,Da_eff,5,0.00146395,(lambda ^ -0.43459383) * 0.29698715
all seven flow rates,2,Da_eff,6,0.00146108,exp(lambda ^ -0.37210923) * 0.10641844
all seven flow rates,2,Da_eff,7,0.000740898,0.1822203 / ((N / lambda) ^ -0.40531033)
all seven flow rates,2,Da_eff,8,0.000703016,exp(((N / lambda) ^ 0.26078075) + -2.603895)
all seven flow rates,2,Da_eff,9,0.000285529,0.15396039 / (((p_over_w + N) / lambda) ^ -0.42407283)
all seven flow rates,2,Da_eff,10,0.000210942,exp((((p_over_w + N) / lambda) ^ 0.2553765) + -2.720707)
all seven flow rates,2,Da_eff,11,0.000194152,0.13435526 / ((((N + p_over_w) + 1.2917682) / lambda) ^ -0.44031626)
all seven flow rates,2,Da_eff,12,0.000139001,exp(((((N + 1.2150325) + p_over_w) / lambda) ^ 0.25199214) + -2.804018)
all seven flow rates,2,Da_eff,13,0.000136439,(0.059162956 / (((p_over_w + (N + 1.1604116)) / lambda) ^ -0.64297646)) + 0.105654836
all seven flow rates,2,Da_eff,14,0.000113533,exp((((((N + p_over_w) - eta_o) + 1.7734348) / lambda) ^ 0.25232238) + -2.804957)
all seven flow rates,2,Da_eff,15,0.000111353,(0.058730427 / ((((N + (p_over_w + 1.7268631)) - eta_o) / lambda) ^ -0.64509124)) + 0.10619986
all seven flow rates,2,Da_eff,16,8.59966e-05,exp(((((((p_over_w + eta_h) * 0.6417182) + N) - eta_o) / lambda) ^ 0.25543073) + -2.788872)
all seven flow rates,2,Da_eff,17,8.03752e-05,(0.049910836 / ((((eta_h + N) + ((N * p_over_w) * 0.33645836)) / lambda) ^ -0.6395393)) + 0.104235485
all seven flow rates,2,Da_eff,18,7.72851e-05,exp(((((N + (eta_h * 0.5329875)) + ((p_over_w / 1.3522551) - eta_o)) / lambda) ^ 0.25590065) + -2.7759533)
all seven flow rates,2,Da_eff,19,6.03418e-05,(0.053183075 / (((((N + eta_h) + ((p_over_w * N) * 0.29832712)) - eta_o) / lambda) ^ -0.6379923)) + 0.10479885
all seven flow rates,2,Da_eff,20,5.71165e-05,(0.053007513 / (((((p_over_w * N) * 0.3076273) + ((N + 4.433613) - exp(eta_o))) / lambda) ^ -0.6335206)) + 0.10195739
all seven flow rates,2,Da_eff,21,5.04645e-05,(0.05446859 / (((N + (((eta_h * (p_over_w * (N * 0.10156652))) + 3.0766983) - eta_o)) / lambda) ^ -0.6303618)) + 0.101063795
all seven flow rates,2,Da_eff,22,4.42678e-05,(0.053944033 / (((((p_over_w * (eta_h * (N * 0.102331646))) + N) + (4.3185506 - exp(eta_o))) / lambda) ^ -0.63186705)) + 0.1016794
all seven flow rates,2,Da_eff,24,3.9982e-05,(0.05529512 / ((((((((eta_h * p_over_w) - beta) * N) * 0.10140878) + 4.3028245) + (N - exp(eta_o))) / lambda) ^ -0.6286062)) + 0.100492366
all seven flow rates,2,Da_eff,25,3.93603e-05,(0.057201955 / ((((((N * 0.09369193) * ((p_over_w * eta_h) - exp(beta))) + (N + 4.1957965)) - exp(eta_o)) / lambda) ^ -0.6329471)) + 0.10177318
all seven flow rates,2,Da_eff,26,3.85965e-05,(0.055840492 / (((((N * (((eta_h * p_over_w) - beta) - beta)) * 0.09817566) + ((N + 4.2585354) - exp(eta_o))) / lambda) ^ -0.6302407)) + 0.10111473
all seven flow rates,2,Da_eff,27,3.82716e-05,(0.055635184 / (((((N + 4.302824) - exp(eta_o)) + (((p_over_w * eta_h) - (exp(eta_o) * beta)) * (N * 0.10008775))) / lambda) ^ -0.62916297)) + 0.10072041
all seven flow rates,2,Da_eff,28,3.80798e-05,(0.05520905 / ((((N + ((((lambda + N) * 0.07886356) * ((eta_h * p_over_w) - (beta * 1.7608354))) - exp(eta_o))) + 4.246477) / lambda) ^ -0.64075893)) + 0.097792424
all seven flow rates,2,Da_eff,29,3.80468e-05,(0.0552493 / ((((((((p_over_w * eta_h) - (exp(eta_o) * beta)) * ((N + lambda) * 0.078887075)) + N) + 4.246469) - exp(eta_o)) / lambda) ^ -0.64049685)) + 0.09777636
lambda = 0.25 withheld,0,delta_p_Pa,1,121.448,17.243216
lambda = 0.25 withheld,0,delta_p_Pa,3,20.1729,lambda * 32.71846
lambda = 0.25 withheld,0,delta_p_Pa,5,14.2634,lambda * (N * 9.49441)
lambda = 0.25 withheld,0,delta_p_Pa,6,13.8484,exp(lambda) * (N + 6.563941)
lambda = 0.25 withheld,0,delta_p_Pa,7,2.87292,((N ^ 0.5419792) * 17.629063) * lambda
lambda = 0.25 withheld,0,delta_p_Pa,8,2.87062,lambda * exp((N ^ 0.15360153) * 2.922466)
lambda = 0.25 withheld,0,delta_p_Pa,9,1.16976,lambda * ((N * (p_over_w + 4.315933)) + 14.447809)
lambda = 0.25 withheld,0,delta_p_Pa,11,0.654633,(((N - eta_o) * (p_over_w + 4.3058515)) + 17.72549) * lambda
lambda = 0.25 withheld,0,delta_p_Pa,13,0.35033,lambda * ((((p_over_w + eta_h) + 1.4099232) * (N - eta_o)) + 17.602026)
lambda = 0.25 withheld,0,delta_p_Pa,15,0.226643,lambda * ((((N - eta_o) * ((p_over_w + eta_h) + 1.4208418)) + 16.576927) + lambda)
lambda = 0.25 withheld,0,delta_p_Pa,17,0.207595,lambda * ((lambda + 16.261156) + (((N - eta_o) * ((p_over_w + eta_h) + 1.4271184)) + beta))
lambda = 0.25 withheld,0,delta_p_Pa,18,0.168066,((((exp(p_over_w * 0.47577256) + (eta_h + 0.7392394)) * (N - eta_o)) + lambda) + 16.50603) * lambda
lambda = 0.25 withheld,0,delta_p_Pa,19,0.163654,lambda * (((((((p_over_w ^ 1.5662924) * 0.5328828) + 1.7931933) + eta_h) * (N - eta_o)) + 16.512747) + lambda)
lambda = 0.25 withheld,0,delta_p_Pa,20,0.144546,lambda * (((N - eta_o) * (eta_h + (exp(p_over_w * 0.47331) + (beta ^ 0.15452553)))) + (16.373823 + lambda))
lambda = 0.25 withheld,0,delta_p_Pa,21,0.143129,lambda * (lambda + ((((N - eta_o) + -0.41698378) * (((p_over_w ^ 1.5954214) * 0.5990281) + (eta_h + 1.6534371))) + 18.91152))
lambda = 0.25 withheld,0,delta_p_Pa,22,0.10054,((lambda + ((eta_h + (((p_over_w ^ 1.5687164) + 2.8058681) * exp(eta_o * -0.9187233))) * (N + -0.9056567))) + 18.444881) * lambda
lambda = 0.25 withheld,0,delta_p_Pa,24,0.0757052,((lambda + 18.379408) + ((((beta + ((p_over_w ^ 1.5635185) + 2.5317674)) * exp(eta_o * -0.9165521)) + eta_h) * (N + -0.89920014))) * lambda
lambda = 0.25 withheld,0,delta_p_Pa,26,0.0699716,lambda * (((N + -0.9571249) * (eta_h + (exp(eta_o / -1.2051033) * (beta + ((p_over_w ^ 1.5392163) + 2.340066))))) + (19.287218 + (lambda - eta_o)))
lambda = 0.25 withheld,0,delta_p_Pa,28,0.0658564,lambda * (lambda + (18.996002 + (((((((2.1284676 + beta) + eta_o) + (p_over_w ^ 1.6015503)) * exp(eta_o / -1.0119698)) + eta_h) * (-0.9079635 + N)) - eta_o)))
lambda = 0.25 withheld,0,delta_p_Pa,30,0.0638339,(((((((eta_o + (p_over_w ^ 1.5613052)) + beta) + 1.8715013) * exp(eta_o * -0.87338936)) + eta_h) * ((N + -0.7510578) - (eta_o * 0.38196772))) + (lambda + 18.769844)) * lambda
lambda = 0.25 withheld,0,Da_eff,1,0.00642037,0.2898677
lambda = 0.25 withheld,0,Da_eff,5,0.0011859,(lambda ^ -0.42515787) * 0.29643926
lambda = 0.25 withheld,0,Da_eff,6,0.0011742,exp(lambda ^ -0.38938507) * 0.10628098
lambda = 0.25 withheld,0,Da_eff,7,0.000591804,((N / lambda) ^ 0.37817264) * 0.18742736
lambda = 0.25 withheld,0,Da_eff,9,0.000275699,((N + p_over_w) * (0.020811794 / lambda)) - -0.18375619
lambda = 0.25 withheld,0,Da_eff,11,0.000130983,(0.19253339 - ((N + p_over_w) * -0.021289768)) / (lambda ^ 0.42661595)
lambda = 0.25 withheld,0,Da_eff,13,0.000119303,(0.02592268 - ((((p_over_w + N) + 1.3983275) * -0.013060067) / lambda)) ^ 0.5517249
lambda = 0.25 withheld,0,Da_eff,14,0.000107953,exp(p_over_w * 0.060403164) * ((0.19838811 - (N * -0.021142583)) / (lambda ^ 0.42651224))
lambda = 0.25 withheld,0,Da_eff,15,9.67311e-05,(0.027528746 - ((((p_over_w * 0.71001965) + (N + 0.9851082)) / lambda) * -0.015003809)) ^ 0.5553469
lambda = 0.25 withheld,0,Da_eff,16,7.70993e-05,(((0.102170624 - (N * -0.019614568)) * exp(p_over_w * 0.08734994)) / (lambda ^ 0.6231041)) + 0.099242486
lambda = 0.25 withheld,0,Da_eff,18,7.70799e-05,(((0.101342686 - (N * -0.019546008)) * exp((p_over_w + 0.02937134) * 0.08786091)) / (lambda ^ 0.62464356)) + 0.09977933
lambda = 0.25 withheld,0,Da_eff,19,6.40336e-05,(0.02756663 - ((((((eta_h * 0.2401267) * p_over_w) - eta_o) + (N + 1.4844275)) * -0.015299724) / lambda)) ^ 0.5566194
lambda = 0.25 withheld,0,Da_eff,21,6.28515e-05,(0.02737672 - ((-0.015095867 / lambda) * (((eta_h * (p_over_w + 0.35285744)) * 0.23580894) + ((1.311082 - eta_o) + N)))) ^ 0.5554217
lambda = 0.25 withheld,0,Da_eff,23,6.04675e-05,(0.027380591 - ((((N + (((eta_h * (p_over_w + 0.3994039)) - beta) * 0.23580913)) + 1.311082) - eta_o) * (-0.0151676005 / lambda))) ^ 0.55542046
lambda = 0.25 withheld,0,Da_eff,24,5.98199e-05,(0.027265478 - ((-0.01493192 / lambda) * (((N + ((eta_h * 0.23579691) * (exp(-0.31035194 - beta) + p_over_w))) + 1.2330443) - eta_o))) ^ 0.55547416
lambda = 0.25 withheld,0,Da_eff,25,5.95507e-05,(0.027380591 - ((((N + ((((eta_h * (p_over_w + 0.57287645)) - eta_o) - beta) * 0.23580913)) + 1.311082) - eta_o) * (-0.0151676005 / lambda))) ^ 0.5538763
lambda = 0.25 withheld,0,Da_eff,26,5.78215e-05,(((((N * 0.035779707) ^ lambda) - -0.2810566) / 2.8888967) / ((eta_h * ((((N - lambda) + 0.17163493) / eta_o) * exp(p_over_w))) ^ -0.08491011)) + 0.09128211
lambda = 0.25 withheld,0,Da_eff,28,5.62408e-05,((((N * 0.03427148) ^ lambda) - -0.2954154) / (3.0930026 / (((eta_h * (((N + 0.2530704) - lambda) / eta_o)) * (exp(p_over_w) + 0.67502594)) ^ 0.09740546))) + 0.08550582
lambda = 0.25 withheld,0,Da_eff,30,5.23736e-05,((((N * 0.034453835) ^ lambda) - -0.26200682) / (3.094752 / (((((N + 0.2252966) - lambda) * (exp(p_over_w) + 0.66108453)) * ((eta_h - beta) / eta_o)) ^ 0.10121264))) + 0.10055365
lambda = 0.35 withheld,0,delta_p_Pa,1,107.198,12.853982
lambda = 0.35 withheld,0,delta_p_Pa,3,12.8985,lambda * 32.752655
lambda = 0.35 withheld,0,delta_p_Pa,5,8.92011,(lambda * N) * 9.545884
lambda = 0.35 withheld,0,delta_p_Pa,7,1.86882,((N ^ 0.5464014) * 17.561045) * lambda
lambda = 0.35 withheld,0,delta_p_Pa,8,1.86385,lambda * exp((N ^ 0.15498857) * 2.9189215)
lambda = 0.35 withheld,0,delta_p_Pa,9,0.724382,lambda * (((p_over_w + 4.418472) * N) + 14.109558)
lambda = 0.35 withheld,0,delta_p_Pa,11,0.417077,lambda * (((p_over_w - -4.375947) * (N - eta_o)) + 17.509996)
lambda = 0.35 withheld,0,delta_p_Pa,13,0.218858,lambda * ((((p_over_w + eta_h) - -1.4834977) * (N - eta_o)) + 17.379213)
lambda = 0.35 withheld,0,delta_p_Pa,15,0.135095,lambda * ((lambda + ((N - eta_o) * ((eta_h + p_over_w) - -1.4656212))) + 16.464327)
lambda = 0.35 withheld,0,delta_p_Pa,17,0.09984,(lambda + (((N - eta_o) * ((eta_h - -0.78421944) + (1.6059427 ^ p_over_w))) + 16.412819)) * lambda
lambda = 0.35 withheld,0,delta_p_Pa,18,0.090369,lambda * (((((N * 0.82965094) - eta_o) * (exp(1.2389067 ^ p_over_w) + eta_h)) + lambda) + 17.119242)
lambda = 0.35 withheld,0,delta_p_Pa,19,0.0886638,lambda * ((((eta_h + ((1.6777155 ^ p_over_w) - -1.4524469)) * ((N * 0.8720349) - eta_o)) + 16.945225) + lambda)
lambda = 0.35 withheld,0,delta_p_Pa,20,0.0824386,(((beta + lambda) + ((exp(1.238832 ^ p_over_w) + eta_h) * ((N * 0.8304212) - eta_o))) + 16.791092) * lambda
lambda = 0.35 withheld,0,delta_p_Pa,21,0.0805108,(lambda + ((beta + (((N * 0.8761375) - eta_o) * (((1.6755334 ^ p_over_w) + eta_h) - -1.4303015))) + 16.607162)) * lambda
lambda = 0.35 withheld,0,delta_p_Pa,23,0.0782323,lambda * (lambda + (((((N - eta_o) * ((eta_h + (p_over_w ^ 1.2887334)) - -2.9041536)) + 20.768461) * 0.7764518) + (beta ^ p_over_w)))
lambda = 0.35 withheld,0,delta_p_Pa,25,0.0750099,(((beta / p_over_w) ^ p_over_w) + (((((((p_over_w ^ 1.2769126) + eta_h) - -2.5877311) * (N - eta_o)) + 19.82008) * 0.8124872) + lambda)) * lambda
lambda = 0.35 withheld,0,delta_p_Pa,26,0.0708962,((lambda + 15.565829) + (((N - eta_o) * ((((p_over_w ^ 1.1726688) - eta_o) + eta_h) - -1.9083935)) + (eta_o / exp(p_over_w + -1.4855645)))) * lambda
lambda = 0.35 withheld,0,delta_p_Pa,27,0.0663391,(((0.29753372 ^ p_over_w) + ((((N - eta_o) * 0.7885211) * (((eta_h - (eta_o ^ beta)) + (p_over_w ^ 1.2814436)) - -3.628446)) + 16.146435)) + lambda) * lambda
lambda = 0.35 withheld,0,delta_p_Pa,28,0.0608876,lambda * ((15.766765 + ((N - eta_o) * (0.8367923 * (((eta_h + (p_over_w ^ 1.2916967)) - -2.9211683) - eta_o)))) + (lambda + (eta_o / exp(p_over_w + -1.2471813))))
lambda = 0.35 withheld,0,delta_p_Pa,29,0.0584036,(((beta + 15.664205) + ((N - eta_o) * (((p_over_w ^ 1.2683976) + ((eta_h - -3.1727762) - eta_o)) * 0.8090563))) + (lambda + (eta_o / (p_over_w + 0.30776438)))) * lambda
lambda = 0.35 withheld,0,delta_p_Pa,30,0.0517514,((eta_o / exp(p_over_w + -1.2566259)) + ((((((eta_h - eta_o) + (p_over_w ^ 1.2885094)) - -2.8886206) * (N - eta_o)) * 0.8415828) + ((lambda + 15.440246) + beta))) * lambda
lambda = 0.35 withheld,0,Da_eff,1,0.00766672,0.29183105
lambda = 0.35 withheld,0,Da_eff,5,0.0012343,(lambda ^ -0.43235958) * 0.29754317
lambda = 0.35 withheld,0,Da_eff,6,0.00120589,exp(lambda ^ -0.37035465) * 0.10661436
lambda = 0.35 withheld,0,Da_eff,7,0.00071515,((N / lambda) ^ 0.40309528) * 0.18206273
lambda = 0.35 withheld,0,Da_eff,9,0.00037438,(lambda ^ -0.4426607) * (0.21744773 / (N ^ -0.25907302))
lambda = 0.35 withheld,0,Da_eff,10,0.000340053,exp((lambda ^ -0.30855924) * (N ^ 0.18516822)) * 0.08314597
lambda = 0.35 withheld,0,Da_eff,11,0.000195271,((lambda ^ -0.44118905) * 0.17343144) / ((p_over_w + N) ^ -0.34553036)
lambda = 0.35 withheld,0,Da_eff,12,0.000147615,exp((lambda ^ -0.27435037) / ((N + p_over_w) ^ -0.22591306)) * 0.07011965
lambda = 0.35 withheld,0,Da_eff,13,0.000125095,((lambda ^ -0.442371) * 0.20170133) / ((N ^ -0.25275752) + (p_over_w * -0.041077778))
lambda = 0.35 withheld,0,Da_eff,14,9.37468e-05,exp(((p_over_w * 0.048840284) + (lambda ^ -0.308044)) / (N ^ -0.18580315)) * 0.07623791
lambda = 0.35 withheld,0,Da_eff,15,7.68703e-05,((lambda ^ -0.6301441) * (0.11157746 / ((p_over_w * -0.04905746) + (N ^ -0.3553557)))) + 0.10011467
lambda = 0.35 withheld,0,Da_eff,17,5.83518e-05,(((lambda ^ -0.6272751) * 0.114875935) / ((N ^ -0.3703543) + ((eta_o - p_over_w) * 0.051087976))) + 0.09922958
lambda = 0.35 withheld,0,Da_eff,18,5.55723e-05,((lambda ^ -0.632637) * (0.11949153 / ((N ^ -0.41296118) + ((p_over_w - exp(eta_o)) * -0.052899137)))) + 0.10127055
lambda = 0.35 withheld,0,Da_eff,19,5.18961e-05,(((lambda ^ -0.6270623) / ((N ^ -0.3699522) + ((eta_o - p_over_w) * (eta_h * 0.01702418)))) * 0.11511341) + 0.0992079
lambda = 0.35 withheld,0,Da_eff,21,4.92567e-05,(((lambda ^ -0.6160684) * 0.12027302) / (((((p_over_w - eta_o) * eta_h) - beta) * -0.016876722) + (N ^ -0.36407247))) + 0.09426503
lambda = 0.35 withheld,0,Da_eff,22,4.1914e-05,(exp((lambda ^ -0.2544179) / ((p_over_w * -0.02567885) + ((N - (eta_o - (eta_h / 2.3816862))) ^ -0.18630236))) * 0.08786682) + -0.050696567
lambda = 0.35 withheld,0,Da_eff,24,4.01771e-05,(exp((lambda ^ -0.2394958) / ((p_over_w * -0.022328204) + ((N + (1.1208467 - (eta_o - (eta_h / 2.5615098)))) ^ -0.22142228))) * 0.07333432) + -0.03767437
lambda = 0.35 withheld,0,Da_eff,26,3.71513e-05,(exp((lambda ^ -0.23836716) / ((p_over_w * -0.02229469) + ((((N - eta_o) + 1.1200563) - ((beta - eta_h) / 2.5618024)) ^ -0.21417835))) * 0.07757558) + -0.047178976
lambda = 0.35 withheld,0,Da_eff,28,3.67859e-05,(exp((lambda ^ -0.24242842) / ((p_over_w * -0.022907838) + (((N + (1.1198025 - ((beta - eta_h) / (eta_o + 2.540988)))) - eta_o) ^ -0.20937414))) * 0.07895122) + -0.045788452
lambda = 0.35 withheld,0,Da_eff,30,3.64488e-05,(exp((lambda ^ -0.24242674) / (((((N + 1.1202831) - (((eta_o * 0.7867805) + (beta - eta_h)) / 2.5617027)) - eta_o) ^ -0.20936881) + (p_over_w * -0.02289904))) * 0.078931555) + -0.045792155
lambda = 0.5 withheld,0,delta_p_Pa,1,89.3093,11.919014
lambda = 0.5 withheld,0,delta_p_Pa,3,10.9627,lambda * 32.638756
lambda = 0.5 withheld,0,delta_p_Pa,5,7.79549,lambda * (N * 9.537493)
lambda = 0.5 withheld,0,delta_p_Pa,7,1.601,(N ^ 0.5417492) * (lambda * 17.639057)
lambda = 0.5 withheld,0,delta_p_Pa,9,0.655846,((N * (p_over_w + 4.3416457)) - -14.315888) * lambda
lambda = 0.5 withheld,0,delta_p_Pa,11,0.384823,lambda * (((N - eta_o) * (p_over_w + 4.3277903)) + 17.609026)
lambda = 0.5 withheld,0,delta_p_Pa,13,0.197634,((((eta_h + p_over_w) + 1.4516584) * (N - eta_o)) + 17.44438) * lambda
lambda = 0.5 withheld,0,delta_p_Pa,15,0.120897,((lambda + 16.518385) + (((eta_h + p_over_w) + 1.4458014) * (N - eta_o))) * lambda
lambda = 0.5 withheld,0,delta_p_Pa,17,0.090232,(lambda + (((N - eta_o) * (((1.4198071 ^ p_over_w) * 1.6774118) + eta_h)) + 16.480064)) * lambda
lambda = 0.5 withheld,0,delta_p_Pa,19,0.0723243,lambda * ((lambda + ((((1.4946004 ^ p_over_w) * (2.0912278 - eta_o)) + eta_h) * (N + -0.8665167))) + 18.307976)
lambda = 0.5 withheld,0,delta_p_Pa,20,0.0525857,lambda * (18.72534 + (lambda + ((-0.94945824 + N) * (eta_h + (exp(0.9911851 - eta_o) * (1.4920161 ^ p_over_w))))))
lambda = 0.5 withheld,0,delta_p_Pa,21,0.0502594,(((N + -0.89901847) * (eta_h + (((1.6348145 - eta_o) * (1.4801847 ^ p_over_w)) * 1.4707386))) + (lambda + 18.410797)) * lambda
lambda = 0.5 withheld,0,delta_p_Pa,22,0.0428326,lambda * ((lambda + 18.376442) + (beta + ((N + -0.9430678) * ((exp(0.99532974 - eta_o) * (1.4894263 ^ p_over_w)) + eta_h))))
lambda = 0.5 withheld,0,delta_p_Pa,23,0.0403457,(((lambda + beta) + ((eta_h + ((1.637995 - eta_o) * (1.4729391 * (1.4774137 ^ p_over_w)))) * (N + -0.89122176))) + 18.052725) * lambda
lambda = 0.5 withheld,0,delta_p_Pa,24,0.0392992,lambda * ((lambda + 18.173195) + ((N + -0.86345124) * (eta_h + ((1.6761477 - eta_o) * ((1.6082898 ^ p_over_w) + exp(beta + -1.0230211))))))
lambda = 0.5 withheld,0,delta_p_Pa,25,0.0375911,lambda * ((lambda + 18.49932) + (((((1.4949493 ^ p_over_w) * (2.112639 - eta_o)) + eta_h) * (((eta_o * -0.4087532) + -0.73822325) + N)) + beta))
lambda = 0.5 withheld,0,delta_p_Pa,26,0.0373118,lambda * (((N + -0.86597276) * (((1.6606373 - eta_o) * ((1.6139852 ^ p_over_w) + ((beta / exp(beta)) + 0.31545812))) + eta_h)) + (lambda + 18.186626))
lambda = 0.5 withheld,0,delta_p_Pa,27,0.0337147,((18.370916 + lambda) + ((eta_h + ((2.0091283 - eta_o) * ((beta / eta_h) + (1.5093377 ^ p_over_w)))) * ((N + -0.7069512) + (eta_o * -0.33477604)))) * lambda
lambda = 0.5 withheld,0,delta_p_Pa,28,0.0330609,(((lambda + (eta_o * -2.2007427)) + 19.936129) + ((N + -0.9486715) * ((beta / exp(beta)) + (eta_h + ((1.9399582 - eta_o) * (1.5363938 ^ p_over_w)))))) * lambda
lambda = 0.5 withheld,0,delta_p_Pa,29,0.0291197,lambda * ((lambda + ((N + (((eta_o / eta_h) * -1.0668803) + -0.8481642)) * (((1.9684216 - eta_o) * ((1.5425901 ^ p_over_w) + (beta / eta_h))) + eta_h))) + 19.257595)
lambda = 0.5 withheld,0,Da_eff,1,0.009108,0.29311237
lambda = 0.5 withheld,0,Da_eff,4,0.00807346,exp(-0.2457851 - lambda)
lambda = 0.5 withheld,0,Da_eff,5,0.00128488,(lambda ^ -0.43664676) * 0.2975194
lambda = 0.5 withheld,0,Da_eff,6,0.00126331,exp(lambda ^ -0.37168807) * 0.10613763
lambda = 0.5 withheld,0,Da_eff,7,0.000744867,((N / lambda) ^ 0.40728438) * 0.18174428
lambda = 0.5 withheld,0,Da_eff,8,0.000676281,exp((N / lambda) ^ 0.26172358) * 0.07361149
lambda = 0.5 withheld,0,Da_eff,9,0.000276173,(((p_over_w + N) / lambda) ^ 0.42805332) * 0.15268871
lambda = 0.5 withheld,0,Da_eff,10,0.000200454,exp(((p_over_w + N) / lambda) ^ 0.25587773) * 0.0654641
lambda = 0.5 withheld,0,Da_eff,11,0.000184539,(((N + (p_over_w + 1.3830036)) / lambda) ^ 0.4426624) * 0.1328979
lambda = 0.5 withheld,0,Da_eff,12,0.000135335,exp((((N + p_over_w) + 1.2320496) / lambda) ^ 0.25163135) * 0.060413156
lambda = 0.5 withheld,0,Da_eff,13,0.000132637,(((((N + 1.1418083) + p_over_w) / lambda) ^ 0.63252187) * 0.06153318) + 0.10202214
lambda = 0.5 withheld,0,Da_eff,14,0.000113023,((lambda / (exp((N + p_over_w) * 0.16979887) * 0.03146318)) ^ -0.6271028) - -0.098082535
lambda = 0.5 withheld,0,Da_eff,16,8.98854e-05,((lambda / (exp(((N + p_over_w) - eta_o) * 0.16875426) * 0.03480016)) ^ -0.640104) - -0.103752084
lambda = 0.5 withheld,0,Da_eff,18,8.86557e-05,((lambda / (exp((p_over_w + ((N - eta_o) * 1.0111837)) * 0.16814643) * 0.034770202)) ^ -0.6406246) - -0.10364387
lambda = 0.5 withheld,0,Da_eff,19,7.21139e-05,(((lambda / (((p_over_w + N) + ((1.8663892 - p_over_w) / N)) * 0.02166388)) + eta_o) ^ -0.7982758) - -0.13040094
lambda = 0.5 withheld,0,Da_eff,21,6.10526e-05,((eta_o + (lambda / ((((eta_h + (-1.1200038 - p_over_w)) / N) + (N + p_over_w)) * 0.021884054))) ^ -0.79792476) - -0.12911302
lambda = 0.5 withheld,0,Da_eff,23,5.70104e-05,((eta_o + (lambda / (0.02166388 * (p_over_w + (N + (((eta_h * 0.73092407) - (p_over_w + beta)) / N)))))) ^ -0.7982758) - -0.13040094
lambda = 0.5 withheld,0,Da_eff,25,5.64251e-05,(((lambda / ((N + ((((eta_h * 0.7192678) - (beta + p_over_w)) / (N + -0.16667123)) + p_over_w)) * 0.021709682)) + eta_o) ^ -0.7983572) - -0.13020459
lambda = 0.5 withheld,0,Da_eff,26,5.25201e-05,((eta_o + (lambda / ((((p_over_w + N) + (eta_h * 0.21931693)) - ((p_over_w + -1.2202802) / exp(N + -1.4516009))) * 0.019530075))) ^ -0.7713699) - -0.122915186
lambda = 0.5 withheld,0,Da_eff,28,4.90201e-05,((eta_o + (lambda / ((((N + p_over_w) - ((p_over_w + -1.3245907) / exp(N + -1.4711349))) + ((eta_h * eta_h) * 0.055496186)) * 0.019941982))) ^ -0.77132463) - -0.1233292
lambda = 0.5 withheld,0,Da_eff,29,4.70788e-05,((eta_o + (lambda / (((p_over_w + N) - (((eta_h - exp(beta)) * -0.29742888) + ((p_over_w + -1.35804) / exp(N + -1.4893152)))) * 0.020294853))) ^ -0.7706032) - -0.12125453
lambda = 0.5 withheld,0,Da_eff,30,4.65668e-05,(((lambda / (((N + (eta_h * ((eta_h - beta) * 0.058573835))) + (p_over_w - ((p_over_w + -1.3297248) / exp(N + -1.4794772)))) * 0.020112235)) + eta_o) ^ -0.771702) - -0.12309877
lambda = 0.7 withheld,0,delta_p_Pa,1,77.6572,11.742381
lambda = 0.7 withheld,0,delta_p_Pa,3,10.3098,lambda * 32.518967
lambda = 0.7 withheld,0,delta_p_Pa,5,7.16137,(N * 9.559099) * lambda
lambda = 0.7 withheld,0,delta_p_Pa,7,1.53212,(N ^ 0.5467366) * (lambda * 17.515314)
lambda = 0.7 withheld,0,delta_p_Pa,9,0.608921,lambda * (((p_over_w + 4.3812366) * N) + 14.11912)
lambda = 0.7 withheld,0,delta_p_Pa,11,0.360977,lambda * (((N - eta_o) * (p_over_w + 4.35132)) + 17.499868)
lambda = 0.7 withheld,0,delta_p_Pa,13,0.186681,(((N - eta_o) * ((p_over_w + eta_h) + 1.4655243)) + 17.37278) * lambda
lambda = 0.7 withheld,0,delta_p_Pa,15,0.110564,lambda * ((((p_over_w + eta_h) + 1.4598562) * (N - eta_o)) + (16.48169 + lambda))
lambda = 0.7 withheld,0,delta_p_Pa,17,0.0988807,lambda * ((lambda + beta) + ((((p_over_w + eta_h) + 1.4673535) * (N - eta_o)) + 16.159079))
lambda = 0.7 withheld,0,delta_p_Pa,18,0.0819735,((lambda + ((N - eta_o) * (exp((p_over_w * 0.34809738) + 0.5244057) + eta_h))) + 16.454756) * lambda
lambda = 0.7 withheld,0,delta_p_Pa,19,0.0801281,lambda * (((eta_h + (((p_over_w ^ 1.5659485) * 0.5307014) + 1.830637)) * (N - eta_o)) + (lambda + 16.43982))
lambda = 0.7 withheld,0,delta_p_Pa,20,0.0705547,((beta + lambda) + (((N - eta_o) * (exp((p_over_w * 0.3465327) + 0.5294205) + eta_h)) + 16.132929)) * lambda
lambda = 0.7 withheld,0,delta_p_Pa,21,0.0514359,(((N + -0.8778358) * ((((p_over_w ^ 1.5507015) + 2.8363142) * (0.40546063 ^ eta_o)) + eta_h)) + (lambda + 18.222193)) * lambda
lambda = 0.7 withheld,0,delta_p_Pa,23,0.0373221,((((((beta + (p_over_w ^ 1.5397941)) + 2.5642786) * (0.40661174 ^ eta_o)) + eta_h) * (N + -0.86460567)) + (lambda + 18.116575)) * lambda
lambda = 0.7 withheld,0,delta_p_Pa,25,0.036445,(((N + -0.8660345) * (eta_h + ((((beta ^ 0.43802997) + 2.3032217) + (p_over_w ^ 1.5401458)) * (0.40695184 ^ eta_o)))) + (lambda + 18.130922)) * lambda
lambda = 0.7 withheld,0,delta_p_Pa,27,0.03272,lambda * (((((N - 0.22869934) - (eta_o ^ eta_o)) * (eta_h + (((beta + (p_over_w ^ 1.4932874)) + 2.202643) * (0.477869 ^ eta_o)))) + 18.742367) + lambda)
lambda = 0.7 withheld,0,delta_p_Pa,29,0.0311792,((lambda + (((N - eta_o) - (0.16577959 ^ eta_o)) * ((((p_over_w ^ 1.5474477) + (beta + 1.4409949)) * (0.41757724 ^ eta_o)) + (eta_h - -0.63804287)))) + 18.563229) * lambda
lambda = 0.7 withheld,0,Da_eff,1,0.0101927,0.2972241
lambda = 0.7 withheld,0,Da_eff,4,0.00869857,exp(-0.25991592 - lambda)
lambda = 0.7 withheld,0,Da_eff,5,0.0013471,(lambda ^ -0.43425947) * 0.29790372
lambda = 0.7 withheld,0,Da_eff,6,0.0013237,exp(lambda ^ -0.37294003) * 0.1060164
lambda = 0.7 withheld,0,Da_eff,7,0.000778992,((N / lambda) ^ 0.40743124) * 0.18243669
lambda = 0.7 withheld,0,Da_eff,8,0.000741756,exp((N / lambda) ^ 0.26165724) * 0.07384034
lambda = 0.7 withheld,0,Da_eff,9,0.000278291,(((p_over_w + N) / lambda) ^ 0.42790896) * 0.15293868
lambda = 0.7 withheld,0,Da_eff,10,0.000212103,exp(((p_over_w + N) / lambda) ^ 0.25613192) * 0.06544315
lambda = 0.7 withheld,0,Da_eff,11,0.000179643,(((p_over_w + N) / (lambda - 0.109020226)) ^ 0.35589832) * 0.16172892
lambda = 0.7 withheld,0,Da_eff,12,0.000141225,exp((((N + 1.261084) + p_over_w) / lambda) ^ 0.25175834) * 0.060245816
lambda = 0.7 withheld,0,Da_eff,13,0.000139028,(((((p_over_w + N) + 1.1606469) / lambda) ^ 0.64256465) * 0.059081256) - -0.1054992
lambda = 0.7 withheld,0,Da_eff,14,0.000114232,exp(((p_over_w + ((N - eta_o) + 1.7779691)) / lambda) ^ 0.25201854) * 0.060408354
lambda = 0.7 withheld,0,Da_eff,15,9.11176e-05,((((N + 1.9519352) / lambda) ^ 0.6325736) * ((p_over_w * 0.0060305237) + 0.057261623)) - -0.101874106
lambda = 0.7 withheld,0,Da_eff,17,6.3937e-05,(((((N - eta_o) + 2.4667225) / lambda) ^ 0.63338864) * ((p_over_w * 0.006079637) + 0.05736288)) - -0.10233603
lambda = 0.7 withheld,0,Da_eff,19,5.36072e-05,((((N + (2.4666326 - eta_o)) / lambda) ^ 0.63609326) * (((eta_h * p_over_w) * 0.0020164987) + 0.056920294)) - -0.10318808
lambda = 0.7 withheld,0,Da_eff,21,4.78275e-05,((((eta_h * 0.002008429) * (p_over_w - beta)) + 0.058138665) * ((((N + 2.5006037) - eta_o) / lambda) ^ 0.6371724)) - -0.103870936
lambda = 0.7 withheld,0,Da_eff,23,4.56902e-05,((((N + (2.706028 - (eta_o * (beta + 1.0562023)))) / lambda) ^ 0.6352475) * (((p_over_w * eta_h) * 0.002009923) + 0.05677384)) - -0.10331211
lambda = 0.7 withheld,0,Da_eff,25,3.98673e-05,(((p_over_w * 0.02395191) + 0.22394724) * (((((N - ((beta + (N * eta_o)) / eta_h)) + 1.6467397) * 0.14204566) / lambda) ^ 0.6394475)) - -0.10447501
lambda = 0.7 withheld,0,Da_eff,27,3.94539e-05,((((((N - (((beta * 1.2978593) + (eta_o * N)) / eta_h)) + 1.6864126) * 0.1417848) / lambda) ^ 0.6394125) * ((p_over_w * 0.023962418) + 0.22387725)) - -0.10451549
lambda = 0.7 withheld,0,Da_eff,29,3.9449e-05,(((p_over_w * 0.023999795) + 0.22392802) * (((0.14190981 / lambda) * ((N - (((beta * 1.3324091) + (eta_o * (N + 0.023962291))) / eta_h)) + 1.6864156)) ^ 0.63941175)) - -0.10457372
lambda = 1 withheld,0,delta_p_Pa,1,69.311,11.801718
lambda = 1 withheld,0,delta_p_Pa,3,9.96772,lambda * 32.471424
lambda = 1 withheld,0,delta_p_Pa,5,6.97706,(N * lambda) * 9.542203
lambda = 1 withheld,0,delta_p_Pa,7,1.49787,(N ^ 0.5454422) * (lambda * 17.516096)
lambda = 1 withheld,0,delta_p_Pa,9,0.587287,((N * (p_over_w + 4.3574767)) + 14.162591) * lambda
lambda = 1 withheld,0,delta_p_Pa,11,0.349121,(((p_over_w + 4.338931) * (N - eta_o)) + 17.481764) * lambda
lambda = 1 withheld,0,delta_p_Pa,13,0.183352,lambda * ((((p_over_w + 1.4584174) + eta_h) * (N - eta_o)) + 17.347239)
lambda = 1 withheld,0,delta_p_Pa,15,0.10598,(((N - eta_o) * ((p_over_w + eta_h) + 1.4555532)) + (lambda + 16.496178)) * lambda
lambda = 1 withheld,0,delta_p_Pa,17,0.0776879,lambda * ((lambda + 16.469976) + ((N - eta_o) * (((1.6064469 ^ p_over_w) + 0.7619754) + eta_h)))
lambda = 1 withheld,0,delta_p_Pa,18,0.0776745,lambda * (((eta_h + exp((p_over_w * 0.34924498) + 0.5184027)) * (N - eta_o)) + (lambda + 16.485048))
lambda = 1 withheld,0,delta_p_Pa,19,0.0669856,lambda * ((lambda + 16.363972) + ((((beta ^ 0.14443165) + (1.6026022 ^ p_over_w)) + eta_h) * (N - eta_o)))
lambda = 1 withheld,0,delta_p_Pa,21,0.0659958,lambda * (((N - eta_o) * (eta_h + ((0.53260267 / (p_over_w ^ -1.5607297)) + 1.8216202))) + (lambda + (beta + 16.160522)))
lambda = 1 withheld,0,delta_p_Pa,22,0.060359,(((beta + lambda) + (((N - eta_o) + -0.36910692) * (eta_h + exp((p_over_w * 0.3950125) + 0.44752762)))) + 18.302538) * lambda
lambda = 1 withheld,0,delta_p_Pa,23,0.0557872,(19.024979 + (lambda + ((N - (eta_o - -0.43770087)) * ((eta_h + 1.5732877) + ((0.5393277 ^ eta_o) / (p_over_w ^ -1.4449689)))))) * lambda
lambda = 1 withheld,0,delta_p_Pa,24,0.0557848,lambda * (((N - (eta_o - -0.44241557)) * (((exp(eta_o * -0.6172542) / (p_over_w ^ -1.4464284)) + eta_h) + 1.5714858)) + (lambda + 19.053839))
lambda = 1 withheld,0,delta_p_Pa,25,0.0472214,(((((0.5465957 ^ eta_o) / (p_over_w ^ -1.4386177)) + (1.5722785 + eta_h)) * (N - (eta_o - -0.44374597))) + (18.752462 + (lambda + beta))) * lambda
lambda = 1 withheld,0,delta_p_Pa,26,0.0472212,lambda * ((beta + 18.744532) + (lambda + ((((exp(eta_o * -0.6046372) / (p_over_w ^ -1.43847)) + eta_h) + 1.5729227) * (N - (eta_o - -0.4424369)))))
lambda = 1 withheld,0,delta_p_Pa,27,0.0449838,lambda * ((((N - (eta_o - -0.38584724)) * (eta_h + (1.6764678 + ((1.203204 / (eta_o + 1.4460822)) / (p_over_w ^ -1.574217))))) + (lambda + beta)) + 18.410988)
lambda = 1 withheld,0,delta_p_Pa,28,0.0386374,(((lambda + (((eta_h + 1.6846492) + (exp(eta_o * -0.8840247) / (p_over_w ^ -1.5568718))) * (N - ((eta_o - -0.8083908) / 1.4505934)))) + beta) + 18.352032) * lambda
lambda = 1 withheld,0,delta_p_Pa,30,0.0371897,((beta ^ eta_o) + ((18.141783 + lambda) + ((N - ((eta_o - -1.0365105) / 1.6993221)) * (((exp(eta_o / -1.1125991) / (p_over_w ^ -1.5639757)) + eta_h) + 1.6885189)))) * lambda
lambda = 1 withheld,0,Da_eff,1,0.0110616,0.3047519
lambda = 1 withheld,0,Da_eff,4,0.00931939,exp(-0.28663045 - lambda)
lambda = 1 withheld,0,Da_eff,5,0.00145291,0.29843172 / (lambda ^ 0.43252575)
lambda = 1 withheld,0,Da_eff,7,0.000783793,0.18381678 / ((lambda / N) ^ 0.40512863)
lambda = 1 withheld,0,Da_eff,9,0.000280242,0.15438385 / ((lambda / (N + p_over_w)) ^ 0.4244947)
lambda = 1 withheld,0,Da_eff,11,0.000204157,0.13671437 / ((lambda / ((p_over_w + N) + 1.1855786)) ^ 0.43716946)
lambda = 1 withheld,0,Da_eff,12,0.00017431,0.20566542 / ((lambda / exp((N + p_over_w) * 0.17184213)) ^ 0.43659133)
lambda = 1 withheld,0,Da_eff,13,0.000153093,(0.062802725 / ((lambda / (p_over_w + (N + 1.1401302))) ^ 0.62697566)) - -0.10078203
lambda = 1 withheld,0,Da_eff,14,0.000130384,(0.115032665 / ((lambda / exp((p_over_w + N) * 0.16972883)) ^ 0.62037486)) - -0.09847922
lambda = 1 withheld,0,Da_eff,15,0.000124643,(0.06417424 / ((lambda / ((p_over_w + N) + (0.46632385 / eta_o))) ^ 0.62687993)) - -0.10202615
lambda = 1 withheld,0,Da_eff,16,0.000120943,(0.07242285 / ((lambda / (N + (0.93242437 + (p_over_w / exp(eta_o))))) ^ 0.6127483)) - -0.0959608
lambda = 1 withheld,0,Da_eff,17,9.97027e-05,(0.06560199 / ((lambda / (((p_over_w / 1.3491883) + (N - eta_o)) + 1.67223)) ^ 0.6275547)) - -0.10033004
lambda = 1 withheld,0,Da_eff,18,9.96255e-05,(0.06560199 / ((lambda / ((N + exp(0.6165495 - eta_o)) + (p_over_w / 1.3491883))) ^ 0.6275547)) - -0.10033004
lambda = 1 withheld,0,Da_eff,19,6.62282e-05,(0.07133784 / ((lambda / ((p_over_w + (N - eta_o)) + ((eta_h - p_over_w) / N))) ^ 0.631186)) - -0.10166726
lambda = 1 withheld,0,Da_eff,21,5.81693e-05,(0.073691964 / ((lambda / (N + ((((eta_h - (beta + p_over_w)) / N) + p_over_w) - eta_o))) ^ 0.62453216)) - -0.100438476
lambda = 1 withheld,0,Da_eff,23,5.43359e-05,(0.074429765 / ((lambda / ((p_over_w / 0.7924709) + ((((eta_h - (p_over_w / 0.6025528)) / N) - eta_o) + N))) ^ 0.61553615)) + 0.09765052
lambda = 1 withheld,0,Da_eff,25,5.05158e-05,(0.07302857 / ((lambda / ((N + ((p_over_w + (((eta_h - beta) - (p_over_w / 0.69613487)) / N)) / 0.7725271)) - eta_o)) ^ 0.6181172)) + 0.09767615
lambda = 1 withheld,0,Da_eff,27,4.57552e-05,(0.0727492 / ((lambda / (((((eta_h - (p_over_w / 0.4484133)) + 0.9328609) - beta) / N) + ((N - eta_o) + (p_over_w / 0.67967826)))) ^ 0.6148067)) + 0.096631244
lambda = 1 withheld,0,Da_eff,29,4.57455e-05,(0.07287614 / ((lambda / ((p_over_w / 0.67617685) + ((N - eta_o) + (((eta_h - (p_over_w / 0.44845408)) + (0.9109376 - (beta / 0.9190744))) / N)))) ^ 0.61422235)) + 0.09667611
lambda = 1 withheld,0,Da_eff,30,4.51138e-05,(0.07269842 / ((lambda / ((p_over_w / 0.6859849) + ((N - eta_o) + ((((exp(0.16956392 - p_over_w) + eta_h) - (p_over_w / 0.54197174)) - beta) / N)))) ^ 0.61546844)) + 0.09690268
lambda = 1.5 withheld,0,delta_p_Pa,1,62.2392,11.940517
lambda = 1.5 withheld,0,delta_p_Pa,3,9.79491,lambda * 32.3358
lambda = 1.5 withheld,0,delta_p_Pa,5,6.87232,(lambda * 9.520035) * N
lambda = 1.5 withheld,0,delta_p_Pa,7,1.43621,(N ^ 0.5451104) * (lambda * 17.474264)
lambda = 1.5 withheld,0,delta_p_Pa,9,0.551354,lambda * (((p_over_w + 4.3395276) * N) + 14.130293)
lambda = 1.5 withheld,0,delta_p_Pa,11,0.327651,(((p_over_w + 4.31807) * (N - eta_o)) + 17.45745) * lambda
lambda = 1.5 withheld,0,delta_p_Pa,13,0.169507,((((eta_h + 1.4607062) + p_over_w) * (N - eta_o)) + 17.274237) * lambda
lambda = 1.5 withheld,0,delta_p_Pa,15,0.101637,lambda * (lambda + ((((p_over_w + eta_h) + 1.4611131) * (N - eta_o)) + 16.492638))
lambda = 1.5 withheld,0,delta_p_Pa,17,0.0912715,(((((p_over_w + eta_h) + 1.4673611) * (N - eta_o)) + 16.174654) + (lambda + beta)) * lambda
lambda = 1.5 withheld,0,delta_p_Pa,19,0.067561,lambda * ((lambda + 17.026266) + ((N + (eta_o / -0.8633586)) * ((1.616699 ^ p_over_w) + (eta_h + 0.732691))))
lambda = 1.5 withheld,0,delta_p_Pa,20,0.0633301,((((eta_h + ((1.5084907 ^ p_over_w) * 1.5199649)) * ((exp(eta_o) / -1.6985017) + N)) + 19.293371) + lambda) * lambda
lambda = 1.5 withheld,0,delta_p_Pa,21,0.0583453,lambda * (((((eta_o / -0.866363) + N) * ((eta_h + 0.7419209) + (1.6152825 ^ p_over_w))) + (beta + 16.695925)) + lambda)
lambda = 1.5 withheld,0,delta_p_Pa,22,0.0541016,(beta + ((((((1.5044333 ^ p_over_w) / 0.65355814) + eta_h) * ((exp(eta_o) / -1.7077024) + N)) + lambda) + 18.945103)) * lambda
lambda = 1.5 withheld,0,delta_p_Pa,23,0.0529445,((((N + (eta_o / -0.9166083)) + -0.32919273) * (((1.4837881 ^ p_over_w) / 0.63953483) + eta_h)) + ((lambda + beta) + 18.393267)) * lambda
lambda = 1.5 withheld,0,delta_p_Pa,24,0.0459903,lambda * (((lambda + beta) + 17.39646) + ((((1.272312 + eta_h) + (1.6356006 ^ p_over_w)) - eta_o) * (N + (exp(eta_o) / -2.28162))))
lambda = 1.5 withheld,0,delta_p_Pa,25,0.0439613,lambda * (((lambda + beta) + 18.327013) + (((N + (eta_o / -1.3860891)) + -0.5347843) * (((1.6612847 ^ p_over_w) + 1.2208515) + (eta_h - eta_o))))
lambda = 1.5 withheld,0,delta_p_Pa,26,0.0429053,((((((eta_h + (1.6554837 ^ p_over_w)) + 1.2318037) - eta_o) * (N + (exp(eta_o) / -1.9674995))) + beta) + ((eta_o + lambda) + 17.542454)) * lambda
lambda = 1.5 withheld,0,delta_p_Pa,27,0.041736,((((eta_h + ((((0.06267821 / eta_o) + 1.3641375) ^ p_over_w) / 0.63667876)) * (((eta_o / -1.2718525) + N) + -0.5312692)) + 18.526672) + (lambda + beta)) * lambda
lambda = 1.5 withheld,0,delta_p_Pa,28,0.0382688,lambda * (((eta_h + ((((0.5036032 / exp(eta_o)) + 1.1945841) ^ p_over_w) / 0.6360901)) * (N + ((eta_o / -1.4077502) + -0.57560724))) + (lambda + (beta + 18.52845)))
lambda = 1.5 withheld,0,delta_p_Pa,29,0.0360172,((((eta_o / -1.3128986) + (N + -0.65926266)) * (((((-0.75884056 / (eta_h / eta_o)) + 1.6560981) ^ p_over_w) / 0.65183705) + eta_h)) + ((lambda + beta) + 19.176006)) * lambda
lambda = 1.5 withheld,0,Da_eff,1,0.0110004,0.3167262
lambda = 1.5 withheld,0,Da_eff,4,0.00794522,0.72795916 / exp(lambda)
lambda = 1.5 withheld,0,Da_eff,5,0.00163251,(lambda ^ -0.43967897) * 0.2955482
lambda = 1.5 withheld,0,Da_eff,6,0.00161654,exp(lambda ^ -0.37360126) * 0.10622634
lambda = 1.5 withheld,0,Da_eff,7,0.00122009,((N / lambda) * 0.025262598) + 0.2005911
lambda = 1.5 withheld,0,Da_eff,9,0.000490659,((p_over_w + N) * (0.019462064 / lambda)) + 0.19120295
lambda = 1.5 withheld,0,Da_eff,10,0.000468418,exp((lambda ^ -0.31046805) * (N ^ 0.18083295)) * 0.083651304
lambda = 1.5 withheld,0,Da_eff,11,0.000193151,(((N + p_over_w) * 0.022871623) + 0.18449454) * (lambda ^ -0.44203195)
lambda = 1.5 withheld,0,Da_eff,12,0.000179884,exp(lambda ^ -0.37518921) * (((p_over_w + N) * 0.008221975) + 0.06628638)
lambda = 1.5 withheld,0,Da_eff,13,0.000146361,((((p_over_w + N) * 0.02090294) + 0.09649047) * (lambda ^ -0.6128261)) + 0.09372677
lambda = 1.5 withheld,0,Da_eff,15,0.000106019,((lambda ^ -0.6196646) * (((N * (p_over_w + 3.1294377)) * 0.005000577) + 0.11783232)) + 0.09577514
lambda = 1.5 withheld,0,Da_eff,17,7.81303e-05,((lambda ^ -0.63106483) * (((N - eta_o) * ((eta_h + p_over_w) * 0.0052757976)) + 0.1252282)) + 0.10044822
lambda = 1.5 withheld,0,Da_eff,19,7.19527e-05,((((eta_h - ((N - eta_o) * (p_over_w + eta_h))) * -0.00529861) + 0.1375214) * (lambda ^ -0.63924485)) + 0.10327504
lambda = 1.5 withheld,0,Da_eff,20,5.32066e-05,((lambda ^ -0.62716657) * ((((((eta_h / exp(eta_o)) + p_over_w) + 1.5395267) * 0.0049512237) * N) + 0.11365164)) + 0.09911364
lambda = 1.5 withheld,0,Da_eff,22,4.74911e-05,((lambda ^ -0.62702274) * (((N * ((1.8425938 + (eta_h / exp(eta_o))) + (p_over_w - beta))) * 0.0049115056) + 0.11418264)) + 0.09922843
lambda = 1.5 withheld,0,Da_eff,24,4.60366e-05,(((((p_over_w + ((1.7370944 + (eta_h / exp(eta_o))) - (beta * 0.6941106))) * N) * 0.0049477457) + 0.114171945) * (lambda ^ -0.62625057)) + 0.09889656
lambda = 1.5 withheld,0,Da_eff,26,4.45162e-05,((lambda ^ -0.6270492) * (((((eta_h / exp(eta_o)) + (p_over_w + 1.7500577)) * 0.0047230884) * (N - (beta * (0.6256044 ^ p_over_w)))) + 0.11747542)) + 0.099135995
lambda = 1.5 withheld,0,Da_eff,29,4.38958e-05,((lambda ^ -0.62766063) * ((((beta * (exp(eta_o ^ p_over_w) / 0.6220556)) - (((eta_h / exp(eta_o)) + (p_over_w + 1.750615)) * N)) * -0.0047035324) + 0.1177318)) + 0.0995746
lambda = 2 withheld,0,delta_p_Pa,1,59.0376,12.029593
lambda = 2 withheld,0,delta_p_Pa,3,9.83874,lambda * 32.398773
lambda = 2 withheld,0,delta_p_Pa,5,6.75006,lambda * (N * 9.4467945)
lambda = 2 withheld,0,delta_p_Pa,7,1.42474,((N ^ 0.54703444) * lambda) * 17.374865
lambda = 2 withheld,0,delta_p_Pa,8,1.42446,lambda * exp((N ^ 0.15566634) * 2.9081335)
lambda = 2 withheld,0,delta_p_Pa,9,0.538575,lambda * ((N * (p_over_w + 4.3350577)) + 14.06656)
lambda = 2 withheld,0,delta_p_Pa,11,0.301217,lambda * (((N - eta_o) * (p_over_w + 4.3283606)) + 17.335752)
lambda = 2 withheld,0,delta_p_Pa,13,0.131053,lambda * ((((p_over_w + eta_h) - -1.4502251) * (N - eta_o)) + 17.18394)
lambda = 2 withheld,0,delta_p_Pa,14,0.128342,lambda * ((exp((p_over_w + eta_h) ^ 0.38699475) * (N - eta_o)) + 17.019934)
lambda = 2 withheld,0,delta_p_Pa,15,0.101126,(((N - eta_o) * ((1.6024488 ^ p_over_w) + (eta_h - -0.7657396))) + 17.157824) * lambda
lambda = 2 withheld,0,delta_p_Pa,16,0.0999205,(((exp((p_over_w + eta_h) * 0.27823514) + 2.3243525) * (N - eta_o)) + 17.187592) * lambda
lambda = 2 withheld,0,delta_p_Pa,17,0.0774512,(((N - eta_o) * ((1.604678 ^ p_over_w) + (eta_h - -0.7448885))) + (lambda + 16.501135)) * lambda
lambda = 2 withheld,0,delta_p_Pa,18,0.0728182,lambda * (((N + -0.9454858) * (exp((p_over_w * 0.39751157) - (eta_o - 0.99540555)) + eta_h)) + 19.382544)
lambda = 2 withheld,0,delta_p_Pa,19,0.0688156,lambda * (((lambda + beta) + 16.193455) + (((1.6034164 ^ p_over_w) + (eta_h - -0.75068563)) * (N - eta_o)))
lambda = 2 withheld,0,delta_p_Pa,20,0.0473335,(((N + -0.9284708) * (eta_h + exp((p_over_w * 0.39889973) - (eta_o - 0.9882842)))) + (lambda + 18.615541)) * lambda
lambda = 2 withheld,0,delta_p_Pa,22,0.0383352,lambda * ((((N + -0.9337934) * (exp((p_over_w * 0.39801392) - (eta_o - 0.9908494)) + eta_h)) + (beta + lambda)) + 18.340038)
lambda = 2 withheld,0,delta_p_Pa,24,0.0361003,((lambda + ((((beta / 1.916661) + eta_h) + exp((p_over_w * 0.4101143) - (eta_o - 0.9187991))) * (N + -0.8812499))) + 18.305294) * lambda
lambda = 2 withheld,0,delta_p_Pa,25,0.034876,((lambda + 18.222132) + ((N + -0.8674935) * ((exp((p_over_w * 0.41503102) - (eta_o - 0.8937569)) + (beta / exp(beta))) + eta_h))) * lambda
lambda = 2 withheld,0,delta_p_Pa,26,0.034238,((lambda + 18.781912) + ((beta + ((eta_h + (exp((p_over_w * 0.46911776) - (eta_o - 0.69739693)) - -0.46504757)) * (N + -0.9184588))) - eta_o)) * lambda
lambda = 2 withheld,0,delta_p_Pa,28,0.0330137,(((((N + -0.9191544) * ((exp((p_over_w * 0.4594752) - (eta_o - 0.7338051)) + eta_h) - -0.3380683)) + (lambda + beta)) + 18.630573) - (eta_o ^ N)) * lambda
lambda = 2 withheld,0,delta_p_Pa,29,0.0322333,lambda * ((((N + -0.9296789) * ((exp((p_over_w * 0.4686499) - (eta_o - 0.70320696)) + eta_h) - -0.44978562)) + (exp(-0.17183952 / beta) + (lambda + 18.678654))) - eta_o)
lambda = 2 withheld,0,delta_p_Pa,30,0.0320854,(((N + -0.92269915) * ((exp((p_over_w * 0.45918745) - (eta_o - 0.7363767)) + eta_h) - -0.3314479)) + ((18.457806 - (eta_o ^ N)) + (lambda + (beta ^ 0.52971876)))) * lambda
lambda = 2 withheld,0,Da_eff,1,0.00949652,0.33334893
lambda = 2 withheld,0,Da_eff,4,0.00486204,0.72601837 / exp(lambda)
lambda = 2 withheld,0,Da_eff,5,0.00171214,(lambda ^ -0.44599) * 0.29433003
lambda = 2 withheld,0,Da_eff,6,0.00167642,1.175795 - exp(-0.12215466 / lambda)
lambda = 2 withheld,0,Da_eff,7,0.000898856,((N / lambda) ^ 0.40981492) * 0.18103306
lambda = 2 withheld,0,Da_eff,8,0.000888318,1.1898873 - exp((N / lambda) * -0.031940583)
lambda = 2 withheld,0,Da_eff,9,0.000388713,0.20180978 - ((p_over_w + N) * (-0.018586542 / lambda))
lambda = 2 withheld,0,Da_eff,10,0.00026268,1.179299 - exp(((N + p_over_w) / lambda) * -0.02469595)
lambda = 2 withheld,0,Da_eff,11,0.000240216,((0.007264639 / lambda) - -0.0144512225) * ((N + p_over_w) + 8.432649)
lambda = 2 withheld,0,Da_eff,12,0.000179304,1.1716315 - exp(((N + p_over_w) - -1.223614) * (-0.020789849 / lambda))
lambda = 2 withheld,0,Da_eff,13,0.000143646,(0.20766689 - (N * (-0.018177109 / (0.81516665 ^ p_over_w)))) * (lambda ^ -0.45743194)
lambda = 2 withheld,0,Da_eff,15,0.000102322,0.10688159 - ((((N * -0.016259257) / (0.81362635 ^ p_over_w)) + -0.108501) * (lambda ^ -0.6485276))
lambda = 2 withheld,0,Da_eff,17,7.4428e-05,0.11062262 - (((((eta_o - N) * 0.01924191) + -0.10314297) / (0.9134195 ^ p_over_w)) * (lambda ^ -0.6571344))
lambda = 2 withheld,0,Da_eff,19,6.69242e-05,0.11129539 - ((lambda ^ -0.6591567) * (((((eta_o ^ eta_h) - N) * 0.019248683) + -0.09591127) / (0.9131779 ^ p_over_w)))
lambda = 2 withheld,0,Da_eff,20,5.26387e-05,0.11219145 - (((lambda ^ -0.6615963) * (((N * -0.023451831) / exp(eta_o / eta_h)) + -0.09049257)) / (0.91300327 ^ p_over_w))
lambda = 2 withheld,0,Da_eff,21,5.07502e-05,0.11168462 - (((lambda ^ -0.660164) * ((((eta_o * (N / eta_h)) - N) * 0.023929184) + -0.0912725)) / (0.91330934 ^ p_over_w))
lambda = 2 withheld,0,Da_eff,22,4.52362e-05,0.11255809 - (((N * (-0.023926878 / exp(eta_o / (eta_h - beta)))) + -0.09036162) * ((lambda ^ -0.6624791) / (0.9127714 ^ p_over_w)))
lambda = 2 withheld,0,Da_eff,23,4.32673e-05,0.11142337 - (((((((beta + (N * eta_o)) / eta_h) - N) * 0.023900822) + -0.09404001) * (lambda ^ -0.6594016)) / (0.9131038 ^ p_over_w))
lambda = 2 withheld,0,Da_eff,25,4.22403e-05,0.11183148 - ((((((((beta + (eta_o * N)) + 0.60531795) / eta_h) - N) * 0.023846129) + -0.09881564) * (lambda ^ -0.66061175)) / (0.91320264 ^ p_over_w))
lambda = 2 withheld,0,Da_eff,27,4.01417e-05,0.1049315 - (((((((((N * eta_o) + beta) / eta_h) + (p_over_w / N)) - N) * 0.019500647) + -0.11289436) * (lambda ^ -0.6438183)) / (0.8808847 ^ p_over_w))
lambda = 2 withheld,0,Da_eff,28,3.81167e-05,0.10602445 - (((((((exp(beta) + (N * eta_o)) / eta_h) + ((p_over_w / N) - N)) * 0.019380925) + -0.11937334) * (lambda ^ -0.6464413)) / (0.8806978 ^ p_over_w))
lambda = 2 withheld,0,Da_eff,30,3.61975e-05,0.10591461 - (((lambda ^ -0.64614075) * (((((exp(beta) + (N * eta_o)) / eta_h) + (((p_over_w ^ 0.88275933) / N) - N)) * 0.019784164) + -0.11926714)) / (0.88535357 ^ p_over_w))


==> anc/data/withheld_flow_rate_test.csv <==
withheld_lambda,fine_mesh_cases,delta_p_error_pct,X_HCl_error_pp,front_loss_mean_pp,front_loss_max_pp,hypervolume_retained
0.25,18,5.65791,1.95971,1.02259,1.64196,0.923398
0.35,18,3.65178,1.38915,0.801914,1.27598,0.92618
0.5,18,3.61124,1.01856,0.695825,1.33912,0.937425
0.7,18,3.73537,1.09612,0.179521,0.880933,0.965506
1,18,4.43545,1.04426,0.184333,0.676878,0.970195
1.5,22,3.81008,0.824294,0.238739,0.645107,0.963757
2,18,4.4302,1.00912,0.31002,0.720244,0.959055

